High-density hard-core model on triangular and hexagonal lattices

We perform a rigorous study of the Gibbs statistics of high-density hard-core random configurations on a unit triangular lattice $\mathbb{A}_2$ and a unit honeycomb graph $\mathbb{H}_2$, for any value of the (Euclidean) repulsion diameter $D>0$. Only attainable values of $D$ are relevant, for which $D^2=a^2+b^2+ab$, $a, b \in\mathbb{Z}$ (L\"oschian numbers). Depending on arithmetic properties of $D^2$, we identify, for large fugacities, the pure phases (extreme Gibbs measures) and specify their symmetries. The answers depend on the way(s) an equilateral triangle of side-length $D$ can be inscribed in $\mathbb{A}_2$ or $\mathbb{H}_2$. On $\mathbb{A}_2$, our approach works for all attainable $D^2$; on $\mathbb{H}_2$ we have to exclude $D^2 = 4, 7, 31, 133$, where a sliding phenomenon occurs, similar to that on a unit square lattice $\mathbb{Z}^2$. For all values $D^2$ apart from the excluded ones we prove the existence of a first-order phase transition where the number of co-existing pure phases grows at least as $O(D^2)$. The proof is based on the Pirogov--Sinai theory which requires non-trivial verifications of key assumptions: finiteness of the set of periodic ground states and the Peierls bound. To establish the Peierls bound, we develop a general method based on the concept of a re-distributed area for Delaunay triangles. Some of the presented proofs are computer-assisted. As a by-product of the ground state identification, we solve the disk-packing problem on $\mathbb{A}_2$ and $\mathbb{H}_2$ for any value of the disk diameter $D$.

==> anc/CountExcitations.java <==
public class CountExcitations {
	
	//The lattice distance for the triangular lattice with coordinate axes at angle pi/3 from each other
	public static int distanceSquared(int[] siteA, int[] siteB)
	{
		return    (siteA[0] - siteB[0]) * (siteA[0] - siteB[0])
				+ (siteA[0] - siteB[0]) * (siteA[1] - siteB[1])
				+ (siteA[1] - siteB[1]) * (siteA[1] - siteB[1]);
	}
	
	//A third vertice of an equilateral triangle with two given vertices
	public static int[] triangleSiteC(int[] siteA, int[] siteB) {
		return new int[]{siteA[0] + siteA[1] - siteB[1], siteB[0] + siteB[1] - siteA[0]};
	}

	//A modulo 3 operation
	public static int mod3(int number)
	{
		int reminder = number % 3;
		if (reminder < 0) reminder +=3;
		return reminder;
	}
	
	//List of all sites in the equilateral curvilinear triangle given by two vertices
	public static int[][] sitesInTriangle(int[] siteA, int[] siteB, char latticeType) {
		int sizeSquared = distanceSquared(siteA, siteB);
		int[] siteC = triangleSiteC(siteA, siteB);
		int left = Math.min(Math.min(siteA[0], siteB[0]), siteC[0]);
		int right = Math.max(Math.max(siteA[0], siteB[0]), siteC[0]);
		int bottom = Math.min(Math.min(siteA[1], siteB[1]), siteC[1]);
		int top = Math.max(Math.max(siteA[1], siteB[1]), siteC[1]);
		//Find enters of 3 disks forming a curvilinear triangle
		int[][] repellingSites = new int[][]{triangleSiteC(siteB, siteA), triangleSiteC(siteA, siteC), triangleSiteC(siteC, siteB)};
		//Count the amount of sites inside the curvilinear triangle
		int count = 0;
		for (int i = left+1; i < right; i++)
			for (int j = bottom+1; j < top; j++)
				if (   distanceSquared(new int[] {i,j}, repellingSites[0]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[1]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[2]) >= sizeSquared
					&& (latticeType == 'A' || (latticeType == 'H' && mod3(i) != mod3(j+2)))
					) count++;
		//Enumerate all sites inside the curvilinear triangle
		int[][] sites = new int[count][2];
		count = -1;
		for (int i = left+1; i < right; i++)
			for (int j = bottom+1; j < top; j++)
				if (   distanceSquared(new int[] {i,j}, repellingSites[0]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[1]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[2]) >= sizeSquared
					&& (latticeType == 'A' || (latticeType == 'H' && mod3(i) != mod3(j+2)))
					) {count++; sites[count][0] = i; sites[count][1] = j;}

		
		return sites;
	}
	
	public static int enumeratePairs(int[ ][ ] sitesInTriangleA, int[ ][ ] sitesInTriangleB, int sizeSquared )
	{
		int count = 0;
		for (int i = 0; i < sitesInTriangleA.length; i++)
			for (int j = 0; j < sitesInTriangleB.length; j++)
						if (distanceSquared(sitesInTriangleA[i], sitesInTriangleB[j]) >= sizeSquared) 
						{
							count++;
						}
		return count;
	}
	
	public static int enumerateTriples(int[ ][ ] sitesInTriangleA,
									   int[ ][ ] sitesInTriangleB, int[ ][ ] sitesInTriangleC, int sizeSquared )
	{
		int count = 0;
		for (int i = 0; i < sitesInTriangleA.length; i++)
			for (int j = 0; j < sitesInTriangleB.length; j++)
				for (int k = 0; k < sitesInTriangleC.length; k++)
						if (   distanceSquared(sitesInTriangleA[i], sitesInTriangleB[j]) >= sizeSquared
							&& distanceSquared(sitesInTriangleA[i], sitesInTriangleC[k]) >= sizeSquared
							&& distanceSquared(sitesInTriangleB[j], sitesInTriangleC[k]) >= sizeSquared ) count++;
		return count;
	}

	public static int enumerateQuadruples(int[ ][ ] sitesInTriangleA, int[ ][ ] sitesInTriangleB,
										  int[ ][ ] sitesInTriangleC, int[ ][ ] sitesInTriangleD, int sizeSquared)
	{
		int count = 0;
		for (int i = 0; i < sitesInTriangleA.length; i++)
			for (int j = 0; j < sitesInTriangleB.length; j++)
				for (int k = 0; k < sitesInTriangleC.length; k++)
					for (int l = 0; l < sitesInTriangleD.length; l++)
						if (   distanceSquared(sitesInTriangleA[i], sitesInTriangleB[j]) >= sizeSquared
							&& distanceSquared(sitesInTriangleA[i], sitesInTriangleC[k]) >= sizeSquared
							&& distanceSquared(sitesInTriangleA[i], sitesInTriangleD[l]) >= sizeSquared
							&& distanceSquared(sitesInTriangleB[j], sitesInTriangleC[k]) >= sizeSquared
							&& distanceSquared(sitesInTriangleB[j], sitesInTriangleD[l]) >= sizeSquared
							&& distanceSquared(sitesInTriangleC[k], sitesInTriangleD[l]) >= sizeSquared ) count++;
		return count;
	}
	
	public static void enumerateForSublattice(int a, int b, char latticeType) {
		int sizeSquared = a * a + a * b + b * b;
		int[][] sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{a,b}, latticeType);
		int[][] sitesInTriangleB = sitesInTriangle(new int[]{a,b}, new int[]{0,0}, latticeType);
		int[][] sitesInTriangleC = sitesInTriangle(new int[]{-b,a+b}, new int[]{a,b}, latticeType);
		int[][] sitesInTriangleD = sitesInTriangle(new int[]{0,0}, new int[]{-b,a+b}, latticeType);
		System.out.println("Number of admissible pairs for (" + a + "," + b + ") sublattice= "
			+ enumeratePairs(sitesInTriangleA, sitesInTriangleB, sizeSquared));
		System.out.println("Number of admissible triples for (" + a + "," + b + ") sublattice= "
				+ enumerateTriples(sitesInTriangleA, sitesInTriangleB, sitesInTriangleC, sizeSquared));
		System.out.println("Number of admissible quadruples for (" + a + "," + b + ") sublattice= "
			+ enumerateQuadruples(sitesInTriangleA, sitesInTriangleB,sitesInTriangleC, sitesInTriangleD, sizeSquared));
		
	}

	public static void main(String[] args) {
		System.out.println("Triangular:");
		enumerateForSublattice(8, 7, 'A');
		enumerateForSublattice(13, 0, 'A');
		enumerateForSublattice(11, 2, 'A');
		enumerateForSublattice(7, 7, 'A');
		enumerateForSublattice(5, 3, 'A');
		enumerateForSublattice(7, 0, 'A');
		System.out.println("Hexagonal:");
		enumerateForSublattice(11, 2, 'H');
		enumerateForSublattice(13, -2, 'H');
		enumerateForSublattice(7, 7, 'H');
		enumerateForSublattice(14, -7, 'H');
	}
}

==> anc/CountExcitations.txt <==
           
Triangular:
Number of admissible pairs for (8,7) sublattice= 113
Number of admissible triples for (8,7) sublattice= 61
Number of admissible quadruples for (8,7) sublattice= 39
Number of admissible pairs for (13,0) sublattice= 78
Number of admissible triples for (13,0) sublattice= 20
Number of admissible quadruples for (13,0) sublattice= 3
Number of admissible pairs for (11,2) sublattice= 51
Number of admissible triples for (11,2) sublattice= 1
Number of admissible quadruples for (11,2) sublattice= 0
Number of admissible pairs for (7,7) sublattice= 86
Number of admissible triples for (7,7) sublattice= 39
Number of admissible quadruples for (7,7) sublattice= 16
Number of admissible pairs for (5,3) sublattice= 6
Number of admissible triples for (5,3) sublattice= 0
Number of admissible quadruples for (5,3) sublattice= 0
Number of admissible pairs for (7,0) sublattice= 7
Number of admissible triples for (7,0) sublattice= 0
Number of admissible quadruples for (7,0) sublattice= 0
Hexagonal:
Number of admissible pairs for (11,2) sublattice= 23
Number of admissible triples for (11,2) sublattice= 1
Number of admissible quadruples for (11,2) sublattice= 0
Number of admissible pairs for (13,-2) sublattice= 23
Number of admissible triples for (13,-2) sublattice= 0
Number of admissible quadruples for (13,-2) sublattice= 0
Number of admissible pairs for (7,7) sublattice= 36
Number of admissible triples for (7,7) sublattice= 17
Number of admissible quadruples for (7,7) sublattice= 9
Number of admissible pairs for (14,-7) sublattice= 36
Number of admissible triples for (14,-7) sublattice= 4
Number of admissible quadruples for (14,-7) sublattice= 0

==> anc/CountMinDelta.java <==
%import org.apache.commons.math3.fraction.BigFraction;

public class CountMinDelta {
	
	//The array of repelling forces
	public static BigFraction[] f = new BigFraction[169];

	//The lattice distance for the triangular lattice with coordinate axes at angle pi/3 from each other
	public static int distanceSquared(int[] siteA, int[] siteB) {
		return    (siteA[0] - siteB[0]) * (siteA[0] - siteB[0])
				+ (siteA[0] - siteB[0]) * (siteA[1] - siteB[1])
				+ (siteA[1] - siteB[1]) * (siteA[1] - siteB[1]);
	}

	//A third vertice of an equilateral triangle with two given vertices
	public static int[] triangleSiteC(int[] siteA, int[] siteB) {
		return new int[]{siteA[0] + siteA[1] - siteB[1], siteB[0] + siteB[1] - siteA[0]};
	}
	
	//A modulo 3 operation
	public static int mod3(int number)
	{
		int reminder = number % 3;
		if (reminder < 0) reminder +=3;
		return reminder;
	}
	
	//List of all sites in the equilateral curvilinear triangle given by two vertices
	public static int[][] sitesInTriangle(int[] siteA, int[] siteB, char latticeType) {
		int sizeSquared = distanceSquared(siteA, siteB);
		int[] siteC = triangleSiteC(siteA, siteB);
		int left = Math.min(Math.min(siteA[0], siteB[0]), siteC[0]);
		int right = Math.max(Math.max(siteA[0], siteB[0]), siteC[0]);
		int bottom = Math.min(Math.min(siteA[1], siteB[1]), siteC[1]);
		int top = Math.max(Math.max(siteA[1], siteB[1]), siteC[1]);
		//Find enters of 3 disks forming a curvilinear triangle
		int[][] repellingSites = new int[][]{triangleSiteC(siteB, siteA), triangleSiteC(siteA, siteC), triangleSiteC(siteC, siteB)};
		//Count the amount of sites inside the curvilinear triangle
		int count = 0;
		for (int i = left+1; i < right; i++)
			for (int j = bottom+1; j < top; j++)
				if (   distanceSquared(new int[] {i,j}, repellingSites[0]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[1]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[2]) >= sizeSquared
					&& (latticeType == 'A' || (latticeType == 'H' && mod3(i) != mod3(j+2)))
					) count++;
		//Enumerate all sites inside the curvilinear triangle
		int[][] sites = new int[count][2];
		count = -1;
		for (int i = left+1; i < right; i++)
			for (int j = bottom+1; j < top; j++)
				if (   distanceSquared(new int[] {i,j}, repellingSites[0]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[1]) >= sizeSquared
					&& distanceSquared(new int[] {i,j}, repellingSites[2]) >= sizeSquared
					&& (latticeType == 'A' || (latticeType == 'H' && mod3(i) != mod3(j+2)))
					) {count++; sites[count][0] = i; sites[count][1] = j;}

		
		return sites;
	}
	
	//Calculate the minimal delta for two inserted sites repelling the vertex of a parallelogram
	public static String enumeratePairs(int[ ][ ] sitesInTriangleA, int[ ][ ] sitesInTriangleB, int[] removedSite, int sizeSquared) {
		BigFraction maxForce = BigFraction.ZERO;
		int distanceSquaredA = 0;
		int distanceSquaredB = 0;

		for (int i = 0; i < sitesInTriangleA.length; i++)
			for (int j = 0; j < sitesInTriangleB.length; j++)
				if (distanceSquared(sitesInTriangleA[i], sitesInTriangleB[j]) >= sizeSquared) {
					BigFraction force =  f[distanceSquared(sitesInTriangleA[i], removedSite)]
									.add(f[distanceSquared(sitesInTriangleB[j], removedSite)]);
					if (force.compareTo(maxForce) > 0) {
						maxForce = force;
						distanceSquaredA = distanceSquared(sitesInTriangleA[i], removedSite);
						distanceSquaredB = distanceSquared(sitesInTriangleB[j], removedSite);
					}
				}
		
		return "minimal delta = 1 - f[" + distanceSquaredA + "] - f[" + distanceSquaredB + "] = "
										+ BigFraction.ONE.subtract(maxForce);
	}
	
	public static void main(String[] args) {

		for (int i = 0; i < f.length; i++) f[i] = BigFraction.ZERO;
		
		f[1]   = new BigFraction(131, 135); f[3]   = new BigFraction(127, 135); f[4]   = new BigFraction(251, 270);
		f[7]   = new BigFraction(241, 270); f[9]   = new BigFraction(116, 135); f[12]  = new BigFraction( 37,  45);
		f[13]  = new BigFraction(221, 270); f[16]  = new BigFraction(  7,   9); f[19]  = new BigFraction(133, 180);
		f[21]  = new BigFraction(383, 540); f[25]  = new BigFraction(179, 270); f[27]  = new BigFraction( 19,  30);
		f[28]  = new BigFraction(169, 270); f[31]  = new BigFraction(317, 540); f[36]  = new BigFraction(281, 540);
		f[37]  = new BigFraction( 14,  27); f[39]  = new BigFraction(131, 270); f[43]  = new BigFraction( 41,  90);
		f[48]  = new BigFraction( 37,  90); f[49]  = new BigFraction( 43, 108); f[52]  = new BigFraction(103, 270);
		f[57]  = new BigFraction( 35, 108); f[61]  = new BigFraction( 53, 180); f[63]  = new BigFraction(151, 540);
		f[64]  = new BigFraction(  5,  18); f[67]  = new BigFraction(  7,  27); f[73]  = new BigFraction(119, 540);
		f[75]  = new BigFraction( 11,  54); f[76]  = new BigFraction(109, 540); f[79]  = new BigFraction( 11,  60);
		f[81]  = new BigFraction( 22, 135); f[84]  = new BigFraction( 83, 540); f[91]  = new BigFraction(  2,  15);
		f[93]  = new BigFraction( 31, 270); f[97]  = new BigFraction( 29, 270); f[100] = new BigFraction(  1,   9);
		f[103] = new BigFraction(  4,  45); f[108] = new BigFraction(  2,  27); f[109] = new BigFraction(  2,  27);
		f[111] = new BigFraction(  7, 108); f[112] = new BigFraction(  1,  15); f[117] = new BigFraction(  2,  45);
		f[121] = new BigFraction( 11, 270); f[124] = new BigFraction( 23, 540); f[127] = new BigFraction( 11, 270);
		f[129] = new BigFraction(  4, 135); f[133] = new BigFraction(  4, 135); f[139] = new BigFraction(  2, 135);
		f[144] = new BigFraction(  1,  54); f[147] = new BigFraction(  2, 135); f[148] = new BigFraction(  2, 135);
		f[151] = new BigFraction(  1, 270); f[156] = new BigFraction(  1, 270); f[157] = new BigFraction(  1, 180);
		
		// triangular inclined sublattice
		int[][] sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{8,7}, 'A');
		int[][] sitesInTriangleB = sitesInTriangle(new int[]{8,7}, new int[]{0,0}, 'A');
		System.out.println("For triangular inclined sublattice (8,7) "
				+ enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{8, 7}, 169));

		//triangular non-inclined sublattice
		sitesInTriangleA = sitesInTriangle(new int[]{0,0},  new int[]{13,0}, 'A');
		sitesInTriangleB = sitesInTriangle(new int[]{13,0}, new int[]{0,0}, 'A');
		System.out.println("For triangular non-inclined sublattice (13,0) "
				   + enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{13,0}, 169));
		
		for (int i = 0; i < f.length; i++) f[i] = BigFraction.ZERO;
		
		f[1]  = new BigFraction(1);      f[3]  = new BigFraction(1);      f[4]  = new BigFraction(1);
		f[7]  = new BigFraction(23, 24); f[9]  = new BigFraction(11, 12); f[12] = new BigFraction( 7,  8);
		f[13] = new BigFraction( 7,  8); f[16] = new BigFraction( 5,  6); f[19] = new BigFraction(19, 24);
		f[21] = new BigFraction( 3,  4); f[25] = new BigFraction( 2,  3); f[27] = new BigFraction( 5,  8);
		f[28] = new BigFraction( 5,  8); f[31] = new BigFraction( 7, 12); f[36] = new BigFraction( 1,  2);
		f[37] = new BigFraction( 1,  2); f[39] = new BigFraction(11, 24); f[43] = new BigFraction( 5, 12);
		f[48] = new BigFraction( 3,  8); f[49] = new BigFraction( 1,  3); f[52] = new BigFraction( 7, 24);
		f[57] = new BigFraction( 1,  4); f[61] = new BigFraction( 5, 24); f[63] = new BigFraction( 1,  6);
		f[64] = new BigFraction( 1,  6); f[67] = new BigFraction( 1,  6); f[73] = new BigFraction( 1,  8);
		f[75] = new BigFraction( 1,  8); f[76] = new BigFraction( 1, 12); f[79] = new BigFraction( 1, 12);
		f[81] = new BigFraction( 1, 12); f[84] = new BigFraction( 1, 12); f[91] = new BigFraction( 1, 24);
		f[93] = new BigFraction( 1, 24); f[97] = new BigFraction( 1, 24);
		
		//triangular inclined sublattice
		sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{11,2}, 'A');
		sitesInTriangleB = sitesInTriangle(new int[]{11,2}, new int[]{0,0}, 'A');
		System.out.println("For triangular inclined sublattice (11,2) "
				+ enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{11, 2}, 147));

		//triangular diagonal sublattice
		sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{7,7}, 'A');
		sitesInTriangleB = sitesInTriangle(new int[]{7,7}, new int[]{0,0}, 'A');
		System.out.println("For triangular diagonal sublattice (7,7) "
				   + enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{7,7}, 147));
		
		
		//hexagonal inclined sublattice
		sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{11,2}, 'H');
		sitesInTriangleB = sitesInTriangle(new int[]{11,2}, new int[]{0,0}, 'H');
		System.out.println("For hexagonal inclined sublattice (11,2) "
				+ enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{11, 2}, 147));

		//hexagonal diagonal sublattice
		sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{7,7}, 'H');
		sitesInTriangleB = sitesInTriangle(new int[]{7,7}, new int[]{0,0}, 'H');
		System.out.println("For hexagonal diagonal sublattice (7,7) "
				   + enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{7,7}, 147));
		
		
		for (int i = 0; i < f.length; i++) f[i] = BigFraction.ZERO;
		
		f[1]  = new BigFraction(44, 56);  f[3]  = new BigFraction(40, 56);  f[4]  = new BigFraction(40, 56);
		f[7]  = new BigFraction(31, 56);  f[9]  = new BigFraction(31, 56);  f[12] = new BigFraction(22, 56);
		f[13] = new BigFraction(22, 56);  f[16] = new BigFraction(17, 56);  f[19] = new BigFraction(17, 56);
		f[21] = new BigFraction(17, 56);  f[25] = new BigFraction( 8, 56);  f[27] = new BigFraction( 8, 56);
		f[28] = new BigFraction( 8, 56);  f[31] = new BigFraction( 8, 56);  f[36] = new BigFraction( 4, 56);
		f[37] = new BigFraction( 4, 56);  f[39] = new BigFraction( 4, 56);  f[43] = new BigFraction( 4, 56);
		f[48] = new BigFraction( 4, 56);
		
		//triangular inclined sublattice
		sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{5,3}, 'A');
		sitesInTriangleB = sitesInTriangle(new int[]{5,3}, new int[]{0,0}, 'A');
		System.out.println("For triangular inclined sublattice (5,3) "
				+ enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{5, 3}, 49));

		//triangular non-inclined sublattice
		sitesInTriangleA = sitesInTriangle(new int[]{0,0}, new int[]{7,0}, 'A');
		sitesInTriangleB = sitesInTriangle(new int[]{7,0}, new int[]{0,0}, 'A');
		System.out.println("For triangular diagonal sublattice (7,0) "
				   + enumeratePairs(sitesInTriangleA, sitesInTriangleB, new int[]{7,0}, 49));
	}
}

==> anc/CountMinDlta.txt <==
Delta:
For triangular inclined sublattice (8,7) minimal delta = 1 - f[21] - f[148]
= 149 / 540
For triangular non-inclined sublattice (13,0) minimal delta = 1 - f[133] -
f[28] = 31 / 90
For triangular inclined sublattice (11,2) minimal delta = 1 - f[37] -
f[100] = 1 / 2
For triangular diagonal sublattice (7,7) minimal delta = 1 - f[127] - f[21]
= 1 / 4
For hexagonal inclined sublattice (11,2) minimal delta = 1 - f[37] - f[100]
= 1 / 2
For hexagonal diagonal sublattice (7,7) minimal delta = 1 - f[21] - f[127]
= 1 / 4
For triangular inclined sublattice (5,3) minimal delta = 1 - f[28] - f[21]
= 31 / 56
For triangular diagonal sublattice (7,0) minimal delta = 1 - f[28] - f[21]
= 31 / 56

======================================================
Triangular:
Number of admissible pairs for (8,7) sublattice= 113
Number of admissible triples for (8,7) sublattice= 61
Number of admissible quadruples for (8,7) sublattice= 39

Number of admissible pairs for (13,0) sublattice= 78
Number of admissible triples for (13,0) sublattice= 20
Number of admissible quadruples for (13,0) sublattice= 3

Number of admissible pairs for (11,2) sublattice= 51
Number of admissible triples for (11,2) sublattice= 1
Number of admissible quadruples for (11,2) sublattice= 0

Number of admissible pairs for (7,7) sublattice= 86
Number of admissible triples for (7,7) sublattice= 39
Number of admissible quadruples for (7,7) sublattice= 16

Number of admissible pairs for (5,3) sublattice= 6
Number of admissible triples for (5,3) sublattice= 0
Number of admissible quadruples for (5,3) sublattice= 0

Number of admissible pairs for (7,0) sublattice= 7
Number of admissible triples for (7,0) sublattice= 0
Number of admissible quadruples for (7,0) sublattice= 0

Hexagonal:
Number of admissible pairs for (11,2) sublattice= 23
Number of admissible triples for (11,2) sublattice= 1
Number of admissible quadruples for (11,2) sublattice= 0

Number of admissible pairs for (13,-2) sublattice= 23
Number of admissible triples for (13,-2) sublattice= 0
Number of admissible quadruples for (13,-2) sublattice= 0

Number of admissible pairs for (7,7) sublattice= 36
Number of admissible triples for (7,7) sublattice= 17
Number of admissible quadruples for (7,7) sublattice= 9

Number of admissible pairs for (14,-7) sublattice= 36
Number of admissible triples for (14,-7) sublattice= 4
Number of admissible quadruples for (14,-7) sublattice= 0
====================================================

==> anc/NearestLoschianNumber.java <==

public class NearestLoschianNumber {

	public static int maxLoscianNumber = 54*54*54*54 + 1;
	public static int maxInteger = 54*54;
	public static boolean[] loschianNumbers0 = new boolean[maxLoscianNumber];
	public static boolean[] loschianNumbers1 = new boolean[maxLoscianNumber];
	
	
	public static void main(String[] args) {
		CalculateLoschianNumbers();	
		ChecktheBoundinLemma4_8();
		Check4_15();
		Check4_16();
	}
	
	public static void ChecktheBoundLemma4_8()
	{
		for (int m = 13; m < maxLoscianNumber; m++)
		{
			if (loschianNumbers1[m])
			{
				int n = m;
				for (n = m; !loschianNumbers0[n]; n++) {}
				if ((double)m + Math.sqrt(m)/3.0 < (double)n)
					System.out.print(m + ", ");
			}
		}
		System.out.print("\r\n\r\n");
	}
	
	public static void Check4_15()
	{
		for (int m = 13; m < maxLoscianNumber; m++)
		{
			if (loschianNumbers1[m])
			{
				int n = m;
				for (n = m; !loschianNumbers0[n]; n++) {}
				if ((double)m * 3.0 /2.0 -3.0 < (double)n + Math.sqrt(3.0)/4.0)
					System.out.print(m + ", ");
			}
		}
		System.out.print("\r\n\r\n");
	}

	public static void Check4_16()
	{
		for (int m = 13; m < maxLoscianNumber; m++)
		{
			if (loschianNumbers1[m])
			{
				int n = m;
				for (n = m; !loschianNumbers0[n]; n++) {}
				if ((double)m * (2.0/3.0/Math.sqrt(3.0)  + 8.0/9.0)-Math.sqrt((double)m)/3.0/Math.sqrt(3.0) < (double)n + Math.sqrt(3.0)/4.0)
					System.out.print(m + ", ");
			}
		}
		System.out.print("\r\n\r\n");
	}
	

	public static void CalculateLoschianNumbers()
	{
		for (int i = 0; i < loschianNumbers0.length; i++)
		{
			loschianNumbers0[i] = false;
			loschianNumbers1[i] = false;
		}
		
		for (int i = 0; i < maxInteger; i++)
		{
			for (int j = i; j < maxInteger; j++)
			{
					int m = i * i + j * j + i * j;
					if (m < maxLoscianNumber && m % 3 == 0)
						loschianNumbers0[m] = true;
					if (m < maxLoscianNumber && m % 3 == 1)
						loschianNumbers1[m] = true;
				}
		}
	}

}


==> anc/NearestLoschianNumber.txt <==
13, 16, 19, 25, 28, 31, 43, 49, 52, 64, 67, 76, 97, 100, 103, 112, 121, 124,
133, 139, 148, 151, 157, 163, 172, 175, 193, 196, 208, 211, 229, 244, 256, 259,
283, 292, 301, 313, 316, 337, 343, 364, 373, 388, 400, 403, 409, 421, 433, 457,
475, 481, 496, 499, 529, 532, 553, 556, 559, 604, 607, 613, 637, 688, 691, 700,
757, 784, 787, 793, 853, 877, 883, 889, 949, 961, 1033, 1036, 1057, 1063, 1069,
1072, 1123, 1147, 1168, 1171, 1213, 1237, 1264, 1267, 1372, 1429, 1468, 1471,
1501, 1549, 1552, 1597, 1600, 1603, 1609, 1681, 1684, 1687, 1741, 1744, 1747,
1933, 1936, 1984, 1987, 2077, 2083, 2137, 2143, 2224, 2236, 2389, 2413, 2416,
2677, 2821, 2851, 2857, 2863, 3001, 3004, 3037, 3121, 3229, 3325, 3328, 3517,
3523, 3529, 3721, 3724, 3757, 3844, 3847, 3925, 4084, 4288, 4291, 4297, 4300,
4303, 4507, 4513, 4516, 4519, 4525, 4657, 4837, 5143, 5377, 5701, 5707, 5737,
5743, 6448, 6451, 6673, 6676, 6679, 6724, 7168, 7372, 8464, 8467, 8611, 8797,
9025, 9364, 10192, 10333, 10843, 12931, 12943, 15724, 15727, 16597, 17668,
19357,

13, 16,

13, 16, 28,

==> anc/SpecialD.java <==
import java.util.Date;
import java.util.Arrays;
import java.util.Comparator;
import java.util.ArrayList;
import java.util.HashMap;

//This program detects minimal redistributed area among exceptional cases on hexagonal lattice
//The hexagonal lattice is understood as a subset of a triangular lattice 
//with angle 2 Pi / 3 between coordinate axes
//All doubled triangle areas are normalized to be integer by multiplying with the factor 4 / Sqrt{3}.

public class SpecialD {
	//The exceptional values of D^2
	public static int[] exceptionalDxDs  = {13, 16, 19, 25, 28, 31, 43, 49, 52, 64, 67, 76, 97, 100, 103, 112, 121, 124, 133, 139, 
											148, 151, 157, 163, 172, 175, 193, 196, 208, 211, 229, 244, 256, 259, 283, 292, 301, 313, 
											316, 337, 343, 364, 373, 388, 400, 403, 409, 421, 433, 457, 475, 481, 496, 499, 529, 532, 
											553, 556, 559, 604, 607, 613, 637, 688, 691, 700, 757, 784, 787, 793, 853, 877, 883, 889, 
											949, 961, 1033, 1036, 1057, 1063, 1069, 1072, 1123, 1147, 1168, 1171, 1213, 1237, 1264, 
											1267, 1372, 1429, 1468, 1471, 1501, 1549, 1552, 1597, 1600, 1603, 1609, 1681, 1684, 1687, 
											1741, 1744, 1747, 1933, 1936, 1984, 1987, 2077, 2083, 2137, 2143, 2224, 2236, 2389, 2413, 
											2416, 2677, 2821, 2851, 2857, 2863, 3001, 3004, 3037, 3121, 3229, 3325, 3328, 3517, 3523, 
											3529, 3721, 3724, 3757, 3844, 3847, 3925, 4084, 4288, 4291, 4297, 4300, 4303, 4507, 4513, 
											4516, 4519, 4525, 4657, 4837, 5143, 5377, 5701, 5707, 5737, 5743, 6448, 6451, 6673, 6676, 
											6679, 6724, 7168, 7372, 8464, 8467, 8611, 8797, 9025, 9364, 10192, 10333, 10843, 12931, 
											12943, 15724, 15727, 16597, 17668, 19357};
	//and the corresponding large enough area to limit the list of found triangles
	public static int[] maxAreas =         {21, 21, 21, 27, 36, 36, 48, 57, 57, 75, 75, 81, 108, 108, 108, 117, 129, 129, 144, 144, 
											156, 156, 171, 171, 183, 183, 201, 201, 219, 219, 237, 252, 273, 273, 291, 300, 309, 324, 
											324, 351, 351, 372, 381, 399, 417, 417, 417, 432, 441, 468, 489, 489, 507, 507, 543, 543, 
											567, 567, 567, 624, 624, 624, 651, 711, 711, 711, 768, 804, 804, 804, 867, 900, 900, 900, 
											972, 972, 1047, 1047, 1083, 1083, 1083, 1083, 1137, 1161, 1191, 1191, 1227, 1251, 1281, 
											1281, 1389, 1443, 1488, 1488, 1521, 1569, 1569, 1623, 1623, 1623, 1623, 1701, 1701, 1701, 
											1764, 1764, 1764, 1953, 1953, 2007, 2007, 2100, 2100, 2163, 2163, 2253, 2253, 2412, 2433, 
											2433, 2700, 2844, 2883, 2883, 2883, 3024, 3024, 3063, 3141, 3249, 3348, 3348, 3549, 3549, 
											3549, 3747, 3747, 3783, 3873, 3873, 3951, 4107, 4329, 4329, 4329, 4329, 4329, 4548, 4548, 
											4548, 4548, 4548, 4683, 4863, 5169, 5403, 5733, 5733, 5772, 5772, 6483, 6483, 6708, 6708, 
											6708, 6753, 7203, 7401, 8499, 8499, 8643, 8829, 9057, 9399, 10227, 10371, 10881, 12981, 
											12981, 15771, 15771, 16641, 17724, 19407};
	
	//The main entry point to the program
	public static void main(String[] args) {
		//The main loop over the list of all exceptional values
		for (int e = 0; e < exceptionalDxDs.length; e++ )
			TrianglePairs(e);
	}
	
	//This method:
	// enumerates all admissible triangle,
	// sorts them in according to triangle areas,
	// finds the minimal triangle adjacent to the longest side of the original one,
	// and calculated the corresponding redistributed area.
	//Obtained sorted list can be reviewed to find a triangle group
	//with the minimal redistributed area.
	//The maxArea limit is selected to be distinctively larger than obtained redistributed are
	//and is used only for limiting the size of the result list.
	public static void TrianglePairs(int e) {
		//The exceptional value of D^2
		int DxD = exceptionalDxDs[e];
		//and the corresponding large enough maximal area
		int maxArea = maxAreas[e];
		System.out.println((new Date()).toString() + "\t\tCase " + DxD + ", " + maxArea + " started\r\n");
		
		//Maxinal circumradius to consider in a saturated configuration
		double maxRadius = Math.sqrt(DxD) + 1.0;
		//The corresponding maximal absolute value of a coordinate of a triangle vertex
		int maxInteger = (int)(maxRadius * 4 / Math.sqrt(3)) + 1;
		//A collection of found triangles
		HashMap<String, int[]> triangles = new HashMap<String, int[]>();
		
		//The triangles are selected into the above collection
		//by enumerating all possible vertices (i,j) and (k,l)
		for (int i = -maxInteger + 1; i < maxInteger; i++)
		{
			for (int j = -maxInteger + 1; j < maxInteger; j++)
			{
				//Check if the site (i,j) belongs to the hexagonal lattice
				if ((3 * maxInteger + i + j) % 3 != 2)
				{
					for (int k = -maxInteger + 1; k < maxInteger; k++)
					{
						for (int l = -maxInteger + 1; l < maxInteger; l++)
						{
							//Check if the site (k,l) belongs to the hexagonal lattice
							if ((3 * maxInteger + k + l) % 3 != 2)
							{
								//calculate the corresponding squared side lengths
								int[] squaredSideLengths = {
										(i - k) * (i - k) + (j - l) * (j - l) - (i - k) * (j - l),
										k * k + l * l - k * l,
										i * i + j * j - i * j
								};
								//and consider only the situations where they are properly ordered
								if (squaredSideLengths[2] >= squaredSideLengths[1] && squaredSideLengths[1] >= squaredSideLengths[0])
								{
									//Check the admissibility of the triangle
									if (squaredSideLengths[0] >= DxD)
									{
										//calculate doubled triangle area
										int s = Math.abs(i * l - j * k);
										//and check that it is not too large
										if (s > 0 && s <= maxArea)
										{
											//Calculate circumradius
											double r = Math.sqrt((double)squaredSideLengths[0] * squaredSideLengths[1] * squaredSideLengths[2] / s / s / 3);
											//and check that it is not too large
											if (r < maxRadius)
											{
												//add triangle to the collection
												String key = "" + s + r + squaredSideLengths[0] + squaredSideLengths[1] + squaredSideLengths[2];
												int[] value = {s,squaredSideLengths[0],squaredSideLengths[1],squaredSideLengths[2],i,j,k,l};
												triangles.put(key,  value);
											}
										}
									}
								}
							}
						}
					}
				}
			}
		}

		//Convert triangle collection into an array and sort this array in doubled triangle area
		ArrayList<int[]> values = new ArrayList(triangles.values());
		values.sort(new Comparator<int[]>() {
            @Override
            public int compare(int[] o1, int[] o2) {
            	int minLength = Math.min(o1.length, o2.length);
            	for (int i = 0; i < minLength; i++)
            		if (o1[i] != o2[i]) return Integer.compare(o1[i], o2[i]);
                return Integer.compare(o1.length, o2.length);
            }
        });
		
		System.out.println(values.toArray().length);

		//Enumerate the array
		for (int[] triangle : values)
		{
			//For each triangle take:
			//doubled area
			int s = triangle[0];
			//circumradius
			double r = Math.sqrt((double)triangle[1] * triangle[2] * triangle[3] / triangle[0] / triangle[0] / 3);
			//longest squared length
			int d = triangle[3];
			//and coordinates of the vertices
			int i = triangle[4];
			int j = triangle[5];
			int k = triangle[6];
			int l = triangle[7];
			
			//Calculate the minimal admissible triangle adjacent to the longest side
			int minS = DxD * DxD;
			int minM = 0;
			int minN = 0;
			//by enumerating all possible positions of the third vertex
			
			for (int m = -maxInteger + 1; m < maxInteger; m++)
			{
				for (int n = -maxInteger + 1; n < maxInteger; n++)
				{
					//The doubled area of adjacent triangle
					int as = Math.abs(i * n - j * m); 
					//the squared side lengths of two not shared sides of the adjacent triangle
					int ad1 = m * m + n * n - m * n;
					int ad2 = (m - i) * (m - i) + (n - j) * (n - j) - (m - i) * (n - j);
					//circumradius of the adjacent triangle
					double ar = Math.sqrt((double)ad1 * ad2 * d / as / as / 3);

					//Check that the third vertex of the adjacent triangle belongs to the hexagonal lattice,
					if (    (3 * maxInteger + m + n) % 3 != 2 
						//the third vertex is in the desired half-plane	
						&& (i * l - j * k) * (i * n - j * m) < 0 
						//the adjacent triangle is admissible
						&& ad1 >= DxD
						&& ad2 >= DxD
						&& (m - k) * (m - k) + (n - l) * (n - l) - (m - k) * (n - l) >= d
						//and the circumradius of the adjacent triangle is not too large
						&& ar < maxRadius
					   )
					{
						//if given adjacent triangle has smaller doubled area then current minimal adjascent triangle
						//select this adjacent triangle as a new current minimum
						if (as < minS)
						{
							minS = as;
							minM = m;
							minN = n;
						}
						//if given adjacent triangle has the same are as current minimal adjacent triangle
						//and is an acute triangle select this adjacent triangle as a new current minimum
						if (as == minS && ad1 + ad2 > d && ad1 + d > ad2 && ad2 + d > ad1)
						{
							minM = m;
							minN = n;
							
						}
						
					}
				}
			}
			
			//Calculate squared side lengths of the minimal adjacent triangle and sort them in increasing order
			int[] squaredSideLengths = {
					minM * minM + minN * minN - minM * minN,
					d,
					(minM - i) * (minM - i) + (minN - j) * (minN - j) - (minM - i) * (minN - j)
			};
			Arrays.sort(squaredSideLengths);

			//Print the obtained group of two triangles and the corresponding redistributed area
			System.out.printf("s = %3d,\t r = %3.1f,\t [%3d|%3d|%3d], (0,0)--(%3d,%3d)--(%3d,%3d),\t\t as = %3d,\t [%3d|%3d|%4d], (%3d,%3d),\t\t rs = %4.1f",
					//triangle doubled area
					s,
					//circumradius		
					Math.round(r * 10d) / 10d,
					//triangle type
					triangle[1], triangle[2], triangle[3],
					//coordinates of triangle vertices
					triangle[4], triangle[5], triangle[6], triangle[7],
					//adjacent triangle doubled area
					minS,
					//adjacent triangle type
					squaredSideLengths[0], squaredSideLengths[1], squaredSideLengths[2],
					//coordinates of the third vertex of the adjacent triabgle
					minM, minN,
					//the redistributed area
					(double)(s + minS) / 2.0
			);
			if ((double)(s + minS) / 2.0 <= maxArea && !(triangle[1] == maxArea && triangle[2] == maxArea && triangle[3] == maxArea))
				System.out.print(" *********");
				
			System.out.print("\r\n");
			
			

		}

		System.out.println((new Date()).toString() + "\t\tCase " + DxD + ", " + maxArea + " ended\r\n");
	}
}


==> anc/SpecialD.txt <==
           
Thu Sep 17 21:02:24 EDT 2020            Case 13, 21 started

21
s =  13,         r = 3.6,        [ 13| 13| 39], (0,0)--(  7,  5)--(  3,  4),
as =  26,        [ 13| 39|  52], (  1, -3),              rs = 19.5 *********
s =  15,         r = 2.6,        [ 13| 13| 27], (0,0)--(  6,  3)--(  3,  4),
as =  21,        [ 13| 27|  31], (  5, -1),              rs = 18.0 *********
s =  16,         r = 2.4,        [ 13| 16| 21], (0,0)--(  5,  4)--(  4,  0),
as =  17,        [ 13| 19|  21], (  2,  5),              rs = 16.5 *********
s =  16,         r = 4.3,        [ 13| 21| 52], (0,0)--(  8,  2)--(  4, -1),
as =  36,        [ 19| 52|  63], (  2,  5),              rs = 26.0
s =  16,         r = 4.0,        [ 16| 16| 48], (0,0)--(  8,  4)--(  4,  0),
as =  32,        [ 16| 48|  64], (  0,  4),              rs = 24.0
s =  17,         r = 2.4,        [ 13| 19| 21], (0,0)--(  5,  4)--(  2,  5),
as =  16,        [ 13| 16|  21], (  4,  0),              rs = 16.5 *********
s =  17,         r = 3.9,        [ 13| 21| 49], (0,0)--(  8,  5)--(  5,  1),
as =  32,        [ 16| 49|  57], (  0,  4),              rs = 24.5
s =  18,         r = 3.0,        [ 13| 19| 36], (0,0)--(  6,  6)--(  5,  2),
as =  24,        [ 13| 36|  37], (  3,  7),              rs = 21.0 *********
s =  19,         r = 2.8,        [ 13| 21| 31], (0,0)--(  6,  1)--(  5,  4),
as =  19,        [ 13| 21|  31], (  1, -3),              rs = 19.0 *********
s =  19,         r = 3.1,        [ 13| 21| 37], (0,0)--(  7,  3)--(  4, -1),
as =  24,        [ 13| 36|  37], (  6,  6),              rs = 21.5
s =  19,         r = 4.4,        [ 19| 19| 57], (0,0)--(  8,  7)--(  5,  2),
as =  38,        [ 19| 57|  76], ( -2,  3),              rs = 28.5
s =  20,         r = 3.6,        [ 13| 25| 48], (0,0)--(  8,  4)--(  5,  5),
as =  28,        [ 13| 48|  49], (  1, -3),              rs = 24.0
s =  20,         r = 4.2,        [ 13| 28| 57], (0,0)--(  8,  7)--(  4,  6),
as =  31,        [ 13| 57|  79], (  1, -3),              rs = 25.5
s =  20,         r = 3.1,        [ 16| 19| 39], (0,0)--(  7,  2)--(  3, -2),
as =  25,        [ 19| 25|  39], (  5,  5),              rs = 22.5
s =  20,         r = 2.6,        [ 16| 21| 25], (0,0)--(  5,  5)--(  5,  1),
as =  20,        [ 16| 21|  25], (  1,  5),              rs = 20.0 *********
s =  20,         r = 3.7,        [ 16| 21| 49], (0,0)--(  8,  5)--(  4,  5),
as =  29,        [ 13| 49|  57], (  1, -3),              rs = 24.5
s =  21,         r = 2.9,        [ 13| 27| 31], (0,0)--(  6,  1)--(  3, -3),
as =  19,        [ 13| 21|  31], (  5,  4),              rs = 20.0 *********
s =  21,         r = 3.6,        [ 13| 27| 49], (0,0)--(  7,  0)--(  6,  3),
as =  28,        [ 13| 48|  49], ( -1, -4),              rs = 24.5
s =  21,         r = 2.7,        [ 19| 19| 27], (0,0)--(  6,  3)--(  3, -2),
as =  15,        [ 13| 13|  27], (  3,  4),              rs = 18.0 *********
s =  21,         r = 2.6,        [ 21| 21| 21], (0,0)--(  5,  4)--(  4, -1),
as =  17,        [ 13| 19|  21], (  2,  5),              rs = 19.0
s =  21,         r = 4.6,        [ 21| 21| 63], (0,0)--(  9,  6)--(  5,  1),
as =  42,        [ 21| 63|  84], ( -1,  4),              rs = 31.5
Thu Sep 17 21:02:24 EDT 2020            Case 13, 21 ended

Thu Sep 17 21:02:24 EDT 2020            Case 16, 21 started

8
s =  16,         r = 4.0,        [ 16| 16| 48], (0,0)--(  8,  4)--(  4,  0),
as =  32,        [ 16| 48|  64], (  0,  4),              rs = 24.0
s =  19,         r = 4.4,        [ 19| 19| 57], (0,0)--(  8,  7)--(  5,  2),
as =  38,        [ 19| 57|  76], ( -2,  3),              rs = 28.5
s =  20,         r = 3.1,        [ 16| 19| 39], (0,0)--(  7,  2)--(  3, -2),
as =  25,        [ 19| 25|  39], (  5,  5),              rs = 22.5
s =  20,         r = 2.6,        [ 16| 21| 25], (0,0)--(  5,  5)--(  5,  1),
as =  20,        [ 16| 21|  25], (  1,  5),              rs = 20.0 *********
s =  20,         r = 3.7,        [ 16| 21| 49], (0,0)--(  8,  5)--(  4,  5),
as =  34,        [ 19| 49|  84], ( 10,  2),              rs = 27.0
s =  21,         r = 2.7,        [ 19| 19| 27], (0,0)--(  6,  3)--(  3, -2),
as =  24,        [ 19| 27|  28], (  4,  6),              rs = 22.5
s =  21,         r = 2.6,        [ 21| 21| 21], (0,0)--(  5,  4)--(  4, -1),
as =  20,        [ 16| 21|  25], (  0,  4),              rs = 20.5
s =  21,         r = 4.6,        [ 21| 21| 63], (0,0)--(  9,  6)--(  5,  1),
as =  42,        [ 21| 63|  84], ( -1,  4),              rs = 31.5
Thu Sep 17 21:02:24 EDT 2020            Case 16, 21 ended

Thu Sep 17 21:02:24 EDT 2020            Case 19, 21 started

5
s =  19,         r = 4.4,        [ 19| 19| 57], (0,0)--(  8,  7)--(  5,  2),
as =  38,        [ 19| 57|  76], ( -2,  3),              rs = 28.5
s =  21,         r = 2.7,        [ 19| 19| 27], (0,0)--(  6,  3)--(  3, -2),
as =  24,        [ 19| 27|  28], (  4,  6),              rs = 22.5
s =  21,         r = 5.3,        [ 19| 27| 73], (0,0)--(  9,  1)--(  6,  3),
as =  42,        [ 19| 73| 108], ( -3, -5),              rs = 31.5
s =  21,         r = 2.6,        [ 21| 21| 21], (0,0)--(  5,  4)--(  4, -1),
as =  21,        [ 21| 21|  21], (  1,  5),              rs = 21.0
s =  21,         r = 4.6,        [ 21| 21| 63], (0,0)--(  9,  6)--(  5,  1),
as =  39,        [ 19| 63|  97], ( -2,  3),              rs = 30.0
Thu Sep 17 21:02:24 EDT 2020            Case 19, 21 ended

Thu Sep 17 21:02:24 EDT 2020            Case 25, 27 started

3
s =  25,         r = 5.0,        [ 25| 25| 75], (0,0)--( 10,  5)--(  5,  5),
as =  50,        [ 25| 75| 100], (  0, -5),              rs = 37.5
s =  27,         r = 3.0,        [ 27| 27| 27], (0,0)--(  6,  3)--(  3,  6),
as =  27,        [ 27| 27|  27], (  3, -3),              rs = 27.0
s =  27,         r = 5.2,        [ 27| 27| 81], (0,0)--(  9,  9)--(  6,  3),
as =  54,        [ 28| 81| 127], ( -4,  2),              rs = 40.5
Thu Sep 17 21:02:24 EDT 2020            Case 25, 27 ended

Thu Sep 17 21:02:24 EDT 2020            Case 28, 36 started

16
s =  28,         r = 5.3,        [ 28| 28| 84], (0,0)--( 10,  8)--(  4,  6),
as =  56,        [ 28| 84| 112], (  2, -4),              rs = 42.0
s =  31,         r = 5.6,        [ 31| 31| 93], (0,0)--( 11,  7)--(  6,  1),
as =  62,        [ 31| 93| 124], ( -1,  5),              rs = 46.5
s =  32,         r = 3.5,        [ 28| 28| 48], (0,0)--(  8,  4)--(  4,  6),
as =  40,        [ 28| 48|  52], (  6, -2),              rs = 36.0 *********
s =  32,         r = 3.3,        [ 28| 31| 39], (0,0)--(  7,  5)--(  5, -1),
as =  34,        [ 28| 37|  39], (  3,  7),              rs = 33.0 *********
s =  32,         r = 6.1,        [ 28| 39|103], (0,0)--( 11,  2)--(  5, -2),
as =  71,        [ 37|103| 129], (  3,  7),              rs = 51.5
s =  34,         r = 3.8,        [ 28| 31| 57], (0,0)--(  8,  7)--(  6,  1),
as =  41,        [ 31| 43|  57], (  1,  6),              rs = 37.5
s =  34,         r = 3.4,        [ 28| 37| 39], (0,0)--(  7,  5)--(  3,  7),
as =  32,        [ 28| 31|  39], (  5, -1),              rs = 33.0 *********
s =  34,         r = 5.5,        [ 28| 39| 97], (0,0)--( 11,  8)--(  7,  2),
as =  63,        [ 31| 97| 117], ( -1,  5),              rs = 48.5
s =  35,         r = 4.4,        [ 31| 31| 75], (0,0)--( 10,  5)--(  5, -1),
as =  55,        [ 31| 75|  91], (  9, 10),              rs = 45.0
s =  36,         r = 3.7,        [ 28| 36| 52], (0,0)--(  8,  2)--(  6,  6),
as =  36,        [ 28| 36|  52], (  2, -4),              rs = 36.0 *********
s =  36,         r = 4.4,        [ 28| 36| 76], (0,0)--( 10,  6)--(  6,  0),
as =  52,        [ 28| 76|  84], (  8, 10),              rs = 44.0
s =  36,         r = 4.6,        [ 28| 37| 81], (0,0)--(  9,  9)--(  7,  3),
as =  54,        [ 28| 81|  91], (  5, 11),              rs = 45.0
s =  36,         r = 3.5,        [ 31| 36| 43], (0,0)--(  7,  6)--(  6,  0),
as =  36,        [ 31| 36|  43], (  1,  6),              rs = 36.0 *********
s =  36,         r = 5.1,        [ 31| 36| 91], (0,0)--( 11,  5)--(  6,  6),
as =  60,        [ 31| 91| 144], ( 12,  0),              rs = 48.0
s =  36,         r = 3.5,        [ 36| 36| 36], (0,0)--(  6,  6)--(  6,  0),
as =  36,        [ 28| 36|  52], (  2,  8),              rs = 36.0
s =  36,         r = 6.0,        [ 36| 36|108], (0,0)--( 12,  6)--(  6,  6),
as =  72,        [ 36|108| 144], (  0, -6),              rs = 54.0
Thu Sep 17 21:02:24 EDT 2020            Case 28, 36 ended

Thu Sep 17 21:02:24 EDT 2020            Case 31, 36 started

6
s =  31,         r = 5.6,        [ 31| 31| 93], (0,0)--( 11,  7)--(  6,  1),
as =  62,        [ 31| 93| 124], ( -1,  5),              rs = 46.5
s =  35,         r = 4.4,        [ 31| 31| 75], (0,0)--( 10,  5)--(  5, -1),
as =  55,        [ 31| 75|  91], (  9, 10),              rs = 45.0
s =  36,         r = 3.5,        [ 31| 36| 43], (0,0)--(  7,  6)--(  6,  0),
as =  36,        [ 31| 36|  43], (  1,  6),              rs = 36.0 *********
s =  36,         r = 5.1,        [ 31| 36| 91], (0,0)--( 11,  5)--(  6,  6),
as =  60,        [ 31| 91| 144], ( 12,  0),              rs = 48.0
s =  36,         r = 3.5,        [ 36| 36| 36], (0,0)--(  6,  6)--(  6,  0),
as =  36,        [ 36| 36|  36], (  0,  6),              rs = 36.0
s =  36,         r = 6.0,        [ 36| 36|108], (0,0)--( 12,  6)--(  6,  6),
as =  72,        [ 36|108| 144], (  0, -6),              rs = 54.0
Thu Sep 17 21:02:24 EDT 2020            Case 31, 36 ended

Thu Sep 17 21:02:24 EDT 2020            Case 43, 48 started

4
s =  43,         r = 6.6,        [ 43| 43|129], (0,0)--( 13,  8)--(  6,  7),
as =  83,        [ 43|129| 211], ( -1, -7),              rs = 63.0
s =  48,         r = 5.4,        [ 43| 43|108], (0,0)--( 12,  6)--(  6,  7),
as =  78,        [ 43|108| 133], ( 11, -1),              rs = 63.0
s =  48,         r = 4.0,        [ 48| 48| 48], (0,0)--(  8,  4)--(  4,  8),
as =  48,        [ 48| 48|  48], (  4, -4),              rs = 48.0
s =  48,         r = 6.9,        [ 48| 48|144], (0,0)--( 12, 12)--(  8,  4),
as =  96,        [ 49|144| 217], ( -5,  3),              rs = 72.0
Thu Sep 17 21:02:24 EDT 2020            Case 43, 48 ended

Thu Sep 17 21:02:24 EDT 2020            Case 49, 57 started

13
s =  49,         r = 7.0,        [ 49| 49|147], (0,0)--( 14,  7)--(  7,  0),
as =  98,        [ 52|147| 241], ( -2,  6),              rs = 73.5
s =  52,         r = 7.2,        [ 52| 52|156], (0,0)--( 14, 10)--(  8,  2),
as = 104,        [ 52|156| 208], ( -2,  6),              rs = 78.0
s =  54,         r = 4.3,        [ 49| 52| 63], (0,0)--(  9,  6)--(  6, -2),
as =  57,        [ 49| 61|  63], (  4,  9),              rs = 55.5 *********
s =  54,         r = 7.8,        [ 49| 63|172], (0,0)--( 14,  2)--(  6, -3),
as = 118,        [ 61|172| 219], (  4,  9),              rs = 86.0
s =  55,         r = 4.5,        [ 49| 49| 75], (0,0)--( 10,  5)--(  5,  8),
as =  65,        [ 49| 75|  79], (  7, -3),              rs = 60.0
s =  56,         r = 4.6,        [ 49| 49| 84], (0,0)--( 10,  8)--(  7,  0),
as =  64,        [ 52| 64|  84], (  2,  8),              rs = 60.0
s =  56,         r = 5.9,        [ 49| 52|129], (0,0)--( 13,  5)--(  6, -2),
as =  88,        [ 52|121| 129], ( 11, 11),              rs = 72.0
s =  56,         r = 4.4,        [ 49| 57| 64], (0,0)--(  8,  8)--(  8,  1),
as =  56,        [ 49| 57|  64], (  1,  8),              rs = 56.0 *********
s =  56,         r = 6.6,        [ 49| 57|148], (0,0)--( 14,  8)--(  7,  8),
as = 100,        [ 52|148| 228], ( 16,  2),              rs = 78.0
s =  57,         r = 4.4,        [ 49| 61| 63], (0,0)--(  9,  6)--(  4,  9),
as =  54,        [ 49| 52|  63], (  6, -2),              rs = 55.5 *********
s =  57,         r = 7.2,        [ 49| 63|163], (0,0)--( 14, 11)--(  9,  3),
as = 106,        [ 52|163| 201], ( -2,  6),              rs = 81.5
s =  57,         r = 4.4,        [ 57| 57| 57], (0,0)--(  8,  7)--(  7, -1),
as =  56,        [ 49| 57|  64], (  0,  7),              rs = 56.5
s =  57,         r = 7.5,        [ 57| 57|171], (0,0)--( 15,  9)--(  8,  1),
as = 108,        [ 52|171| 247], ( -2,  6),              rs = 82.5
Thu Sep 17 21:02:24 EDT 2020            Case 49, 57 ended

Thu Sep 17 21:02:24 EDT 2020            Case 52, 57 started

3
s =  52,         r = 7.2,        [ 52| 52|156], (0,0)--( 14, 10)--(  8,  2),
as = 104,        [ 52|156| 208], ( -2,  6),              rs = 78.0
s =  57,         r = 4.4,        [ 57| 57| 57], (0,0)--(  8,  7)--(  7, -1),
as =  57,        [ 57| 57|  57], (  1,  8),              rs = 57.0
s =  57,         r = 7.5,        [ 57| 57|171], (0,0)--( 15,  9)--(  8,  1),
as = 108,        [ 52|171| 247], ( -2,  6),              rs = 82.5
Thu Sep 17 21:02:24 EDT 2020            Case 52, 57 ended

Thu Sep 17 21:02:24 EDT 2020            Case 64, 75 started

10
s =  64,         r = 8.0,        [ 64| 64|192], (0,0)--( 16,  8)--(  8,  8),
as = 128,        [ 67|192| 307], ( -2, -9),              rs = 96.0
s =  67,         r = 8.2,        [ 67| 67|201], (0,0)--( 16, 11)--(  7,  9),
as = 134,        [ 67|201| 268], (  2, -7),              rs = 100.5
s =  72,         r = 6.9,        [ 64| 67|171], (0,0)--( 15,  9)--(  7,  9),
as = 117,        [ 67|169| 171], ( 13,  0),              rs = 94.5
s =  72,         r = 4.9,        [ 64| 73| 81], (0,0)--(  9,  9)--(  9,  1),
as =  72,        [ 64| 73|  81], (  1,  9),              rs = 72.0 *********
s =  72,         r = 8.5,        [ 64| 81|217], (0,0)--( 17,  8)--(  9,  0),
as = 145,        [ 73|217| 273], (  1,  9),              rs = 108.5
s =  73,         r = 8.5,        [ 73| 73|219], (0,0)--( 17, 10)--(  9,  1),
as = 146,        [ 73|219| 292], ( -1,  8),              rs = 109.5
s =  74,         r = 5.0,        [ 67| 73| 84], (0,0)--( 10,  8)--(  8, -1),
as =  76,        [ 67| 79|  84], (  3, 10),              rs = 75.0 *********
s =  74,         r = 8.9,        [ 67| 84|229], (0,0)--( 17,  5)--(  8, -2),
as = 155,        [ 79|229| 291], (  3, 10),              rs = 114.5
s =  75,         r = 5.0,        [ 75| 75| 75], (0,0)--( 10,  5)--(  5, 10),
as =  75,        [ 75| 75|  75], (  5, -5),              rs = 75.0
s =  75,         r = 8.7,        [ 75| 75|225], (0,0)--( 15, 15)--( 10,  5),
as = 150,        [ 75|225| 300], ( -5,  5),              rs = 112.5
Thu Sep 17 21:02:24 EDT 2020            Case 64, 75 ended

Thu Sep 17 21:02:24 EDT 2020            Case 67, 75 started

6
s =  67,         r = 8.2,        [ 67| 67|201], (0,0)--( 16, 11)--(  7,  9),
as = 134,        [ 67|201| 268], (  2, -7),              rs = 100.5
s =  73,         r = 8.5,        [ 73| 73|219], (0,0)--( 17, 10)--(  9,  1),
as = 146,        [ 73|219| 292], ( -1,  8),              rs = 109.5
s =  74,         r = 5.0,        [ 67| 73| 84], (0,0)--( 10,  8)--(  8, -1),
as =  76,        [ 67| 79|  84], (  3, 10),              rs = 75.0 *********
s =  74,         r = 8.9,        [ 67| 84|229], (0,0)--( 17,  5)--(  8, -2),
as = 155,        [ 79|229| 291], (  3, 10),              rs = 114.5
s =  75,         r = 5.0,        [ 75| 75| 75], (0,0)--( 10,  5)--(  5, 10),
as =  75,        [ 75| 75|  75], (  5, -5),              rs = 75.0
s =  75,         r = 8.7,        [ 75| 75|225], (0,0)--( 15, 15)--( 10,  5),
as = 150,        [ 76|225| 331], ( -6,  4),              rs = 112.5
Thu Sep 17 21:02:24 EDT 2020            Case 67, 75 ended

Thu Sep 17 21:02:24 EDT 2020            Case 76, 81 started

4
s =  76,         r = 8.7,        [ 76| 76|228], (0,0)--( 16, 14)--(  6, 10),
as = 152,        [ 76|228| 304], (  4, -6),              rs = 114.0
s =  79,         r = 8.9,        [ 79| 79|237], (0,0)--( 17, 13)--( 10,  3),
as = 158,        [ 79|237| 316], ( -3,  7),              rs = 118.5
s =  81,         r = 5.2,        [ 81| 81| 81], (0,0)--(  9,  9)--(  9,  0),
as =  81,        [ 81| 81|  81], (  0,  9),              rs = 81.0
s =  81,         r = 9.0,        [ 81| 81|243], (0,0)--( 18,  9)--(  9,  9),
as = 162,        [ 81|243| 324], (  0, -9),              rs = 121.5
Thu Sep 17 21:02:24 EDT 2020            Case 76, 81 ended

Thu Sep 17 21:02:24 EDT 2020            Case 97, 108 started

9
s =  97,         r = 9.8,        [ 97| 97|291], (0,0)--( 19, 14)--(  8, 11),
as = 194,        [ 97|291| 388], (  3, -8),              rs = 145.5
s = 100,         r = 10.0,       [100|100|300], (0,0)--( 20, 10)--( 10,  0),
as = 200,        [100|300| 400], (  0, 10),              rs = 150.0
s = 103,         r = 10.1,       [103|103|309], (0,0)--( 20, 13)--( 11,  2),
as = 206,        [103|309| 412], ( -2,  9),              rs = 154.5
s = 105,         r = 5.9,        [ 97|103|117], (0,0)--( 12,  9)--(  9, -2),
as = 108,        [ 97|112| 117], (  4, 12),              rs = 106.5 *********
s = 105,         r = 10.6,       [ 97|117|325], (0,0)--( 20,  5)--(  9, -3),
as = 220,        [112|325| 417], (  4, 12),              rs = 162.5
s = 108,         r = 6.0,        [ 97|112|117], (0,0)--( 12,  9)--(  4, 12),
as = 105,        [ 97|103| 117], (  9, -2),              rs = 106.5 *********
s = 108,         r = 10.1,       [ 97|117|316], (0,0)--( 20, 14)--( 12,  3),
as = 208,        [103|316| 399], ( -2,  9),              rs = 158.0
s = 108,         r = 6.0,        [108|108|108], (0,0)--( 12,  6)--(  6, 12),
as = 108,        [108|108| 108], (  6, -6),              rs = 108.0
s = 108,         r = 10.4,       [108|108|324], (0,0)--( 18, 18)--( 12,  6),
as = 216,        [108|324| 432], ( -6,  6),              rs = 162.0
Thu Sep 17 21:02:24 EDT 2020            Case 97, 108 ended

Thu Sep 17 21:02:24 EDT 2020            Case 100, 108 started

4
s = 100,         r = 10.0,       [100|100|300], (0,0)--( 20, 10)--( 10,  0),
as = 200,        [103|300| 463], ( -2,  9),              rs = 150.0
s = 103,         r = 10.1,       [103|103|309], (0,0)--( 20, 13)--( 11,  2),
as = 200,        [100|309| 469], ( 20, 23),              rs = 151.5
s = 108,         r = 6.0,        [108|108|108], (0,0)--( 12,  6)--(  6, 12),
as = 108,        [108|108| 108], (  6, -6),              rs = 108.0
s = 108,         r = 10.4,       [108|108|324], (0,0)--( 18, 18)--( 12,  6),
as = 216,        [109|324| 469], ( -7,  5),              rs = 162.0
Thu Sep 17 21:02:24 EDT 2020            Case 100, 108 ended

Thu Sep 17 21:02:24 EDT 2020            Case 103, 108 started

3
s = 103,         r = 10.1,       [103|103|309], (0,0)--( 20, 13)--( 11,  2),
as = 206,        [103|309| 412], ( -2,  9),              rs = 154.5
s = 108,         r = 6.0,        [108|108|108], (0,0)--( 12,  6)--(  6, 12),
as = 108,        [108|108| 108], (  6, -6),              rs = 108.0
s = 108,         r = 10.4,       [108|108|324], (0,0)--( 18, 18)--( 12,  6),
as = 216,        [109|324| 469], ( -7,  5),              rs = 162.0
Thu Sep 17 21:02:24 EDT 2020            Case 103, 108 ended

Thu Sep 17 21:02:24 EDT 2020            Case 112, 117 started

4
s = 112,         r = 10.6,       [112|112|336], (0,0)--( 20, 16)--( 12,  4),
as = 224,        [112|336| 448], ( -4,  8),              rs = 168.0
s = 116,         r = 11.6,       [112|129|373], (0,0)--( 21,  4)--( 13,  8),
as = 253,        [129|373| 523], ( -5,-13),              rs = 184.5
s = 117,         r = 6.2,        [117|117|117], (0,0)--( 12,  9)--(  9, -3),
as = 117,        [117|117| 117], (  3, 12),              rs = 117.0
s = 117,         r = 10.8,       [117|117|351], (0,0)--( 21, 15)--( 12,  3),
as = 228,        [112|351| 499], ( -4,  8),              rs = 172.5
Thu Sep 17 21:02:24 EDT 2020            Case 112, 117 ended

Thu Sep 17 21:02:24 EDT 2020            Case 121, 129 started

5
s = 121,         r = 11.0,       [121|121|363], (0,0)--( 22, 11)--( 11, 11),
as = 242,        [124|363| 553], ( -2,-12),              rs = 181.5
s = 124,         r = 11.1,       [124|124|372], (0,0)--( 22, 14)--( 10, 12),
as = 242,        [121|372| 559], (  0,-11),              rs = 183.0
s = 127,         r = 11.3,       [127|127|381], (0,0)--( 20, 19)--( 13,  6),
as = 254,        [127|381| 508], ( -6,  7),              rs = 190.5
s = 129,         r = 6.6,        [129|129|129], (0,0)--( 13,  8)--(  8, -5),
as = 129,        [129|129| 129], (  5, 13),              rs = 129.0
s = 129,         r = 11.4,       [129|129|387], (0,0)--( 21, 18)--( 13,  5),
as = 255,        [127|387| 553], ( -6,  7),              rs = 192.0
Thu Sep 17 21:02:24 EDT 2020            Case 121, 129 ended

Thu Sep 17 21:02:24 EDT 2020            Case 124, 129 started

4
s = 124,         r = 11.1,       [124|124|372], (0,0)--( 22, 14)--( 10, 12),
as = 248,        [124|372| 496], (  2,-10),              rs = 186.0
s = 127,         r = 11.3,       [127|127|381], (0,0)--( 20, 19)--( 13,  6),
as = 254,        [127|381| 508], ( -6,  7),              rs = 190.5
s = 129,         r = 6.6,        [129|129|129], (0,0)--( 13,  8)--(  8, -5),
as = 129,        [129|129| 129], (  5, 13),              rs = 129.0
s = 129,         r = 11.4,       [129|129|387], (0,0)--( 21, 18)--( 13,  5),
as = 255,        [127|387| 553], ( -6,  7),              rs = 192.0
Thu Sep 17 21:02:24 EDT 2020            Case 124, 129 ended

Thu Sep 17 21:02:24 EDT 2020            Case 133, 144 started

9
s = 133,         r = 11.5,       [133|133|399], (0,0)--( 23, 13)--( 12,  1),
as = 263,        [133|399| 601], ( 24, 25),              rs = 198.0
s = 139,         r = 11.8,       [139|139|417], (0,0)--( 23, 16)--( 13,  3),
as = 278,        [139|417| 556], ( -3, 10),              rs = 208.5
s = 142,         r = 6.9,        [133|139|156], (0,0)--( 14, 10)--( 10, -3),
as = 146,        [133|151| 156], (  5, 14),              rs = 144.0 *********
s = 142,         r = 12.3,       [133|156|439], (0,0)--( 23,  5)--( 10, -4),
as = 297,        [151|439| 567], (  5, 14),              rs = 219.5
s = 143,         r = 10.2,       [133|133|363], (0,0)--( 22, 11)--( 11, -1),
as = 253,        [133|363| 463], ( 21, 22),              rs = 198.0
s = 144,         r = 7.0,        [133|144|157], (0,0)--( 13, 12)--( 12,  0),
as = 144,        [133|144| 157], (  1, 12),              rs = 144.0 *********
s = 144,         r = 11.1,       [133|144|397], (0,0)--( 23, 11)--( 12, 12),
as = 264,        [133|397| 576], ( 24,  0),              rs = 204.0
s = 144,         r = 6.9,        [144|144|144], (0,0)--( 12, 12)--( 12,  0),
as = 144,        [144|144| 144], (  0, 12),              rs = 144.0
s = 144,         r = 12.0,       [144|144|432], (0,0)--( 24, 12)--( 12, 12),
as = 288,        [144|432| 576], (  0,-12),              rs = 216.0
Thu Sep 17 21:02:24 EDT 2020            Case 133, 144 ended

Thu Sep 17 21:02:24 EDT 2020            Case 139, 144 started

3
s = 139,         r = 11.8,       [139|139|417], (0,0)--( 23, 16)--( 13,  3),
as = 278,        [139|417| 556], ( -3, 10),              rs = 208.5
s = 144,         r = 6.9,        [144|144|144], (0,0)--( 12, 12)--( 12,  0),
as = 144,        [144|144| 144], (  0, 12),              rs = 144.0
s = 144,         r = 12.0,       [144|144|432], (0,0)--( 24, 12)--( 12, 12),
as = 288,        [144|432| 576], (  0,-12),              rs = 216.0
Thu Sep 17 21:02:24 EDT 2020            Case 139, 144 ended

Thu Sep 17 21:02:24 EDT 2020            Case 148, 156 started

6
s = 148,         r = 12.2,       [148|148|444], (0,0)--( 22, 20)--(  8, 14),
as = 296,        [148|444| 592], (  6, -8),              rs = 222.0
s = 151,         r = 12.3,       [151|151|453], (0,0)--( 23, 19)--( 14,  5),
as = 302,        [151|453| 604], ( -5,  9),              rs = 226.5
s = 156,         r = 7.2,        [148|151|171], (0,0)--( 15,  9)--(  9, -5),
as = 162,        [148|169| 171], (  7, 15),              rs = 159.0
s = 156,         r = 13.0,       [148|171|487], (0,0)--( 23,  2)--(  9, -6),
as = 312,        [151|487| 684], (  5, 14),              rs = 234.0
s = 156,         r = 7.2,        [156|156|156], (0,0)--( 14, 10)--( 10, -4),
as = 156,        [156|156| 156], (  4, 14),              rs = 156.0
s = 156,         r = 12.5,       [156|156|468], (0,0)--( 24, 18)--( 14,  4),
as = 306,        [151|468| 661], ( -5,  9),              rs = 231.0
Thu Sep 17 21:02:25 EDT 2020            Case 148, 156 ended

Thu Sep 17 21:02:25 EDT 2020            Case 151, 156 started

4
s = 151,         r = 12.3,       [151|151|453], (0,0)--( 23, 19)--( 14,  5),
as = 302,        [151|453| 604], ( -5,  9),              rs = 226.5
s = 156,         r = 13.2,       [151|171|496], (0,0)--( 24,  4)--( 15,  9),
as = 336,        [171|496| 691], ( -6,-15),              rs = 246.0
s = 156,         r = 7.2,        [156|156|156], (0,0)--( 14, 10)--( 10, -4),
as = 156,        [156|156| 156], (  4, 14),              rs = 156.0
s = 156,         r = 12.5,       [156|156|468], (0,0)--( 24, 18)--( 14,  4),
as = 306,        [151|468| 661], ( -5,  9),              rs = 231.0
Thu Sep 17 21:02:25 EDT 2020            Case 151, 156 ended

Thu Sep 17 21:02:25 EDT 2020            Case 157, 171 started

11
s = 157,         r = 12.5,       [157|157|471], (0,0)--( 25, 14)--( 12, 13),
as = 311,        [157|471| 703], ( -1,-13),              rs = 234.0
s = 163,         r = 12.8,       [163|163|489], (0,0)--( 25, 17)--( 11, 14),
as = 326,        [163|489| 652], (  3,-11),              rs = 244.5
s = 168,         r = 11.2,       [157|157|432], (0,0)--( 24, 12)--( 12, 13),
as = 300,        [157|432| 553], ( 23, -1),              rs = 234.0
s = 169,         r = 7.5,        [157|169|183], (0,0)--( 14, 13)--( 13,  0),
as = 170,        [157|172| 183], (  2, 14),              rs = 169.5 *********
s = 169,         r = 13.1,       [157|183|511], (0,0)--( 26, 11)--( 13, -1),
as = 342,        [172|511| 657], (  2, 14),              rs = 255.5
s = 169,         r = 13.0,       [169|169|507], (0,0)--( 26, 13)--( 13,  0),
as = 338,        [169|507| 676], (  0, 13),              rs = 253.5
s = 170,         r = 7.5,        [157|172|183], (0,0)--( 14, 13)--(  2, 14),
as = 169,        [157|169| 183], ( 13,  0),              rs = 169.5 *********
s = 170,         r = 13.0,       [157|183|508], (0,0)--( 26, 14)--( 14,  1),
as = 338,        [169|508| 651], (  0, 13),              rs = 254.0
s = 171,         r = 11.3,       [157|163|441], (0,0)--( 24, 15)--( 11, 14),
as = 303,        [157|441| 559], ( 25,  3),              rs = 237.0
s = 171,         r = 7.5,        [171|171|171], (0,0)--( 15,  9)--(  9, -6),
as = 171,        [171|171| 171], (  6, 15),              rs = 171.0
s = 171,         r = 13.1,       [171|171|513], (0,0)--( 24, 21)--( 15,  6),
as = 339,        [169|513| 727], ( -7,  8),              rs = 255.0
Thu Sep 17 21:02:25 EDT 2020            Case 157, 171 ended

Thu Sep 17 21:02:25 EDT 2020            Case 163, 171 started

4
s = 163,         r = 12.8,       [163|163|489], (0,0)--( 25, 17)--( 11, 14),
as = 326,        [163|489| 652], (  3,-11),              rs = 244.5
s = 169,         r = 13.0,       [169|169|507], (0,0)--( 26, 13)--( 13,  0),
as = 338,        [169|507| 676], (  0, 13),              rs = 253.5
s = 171,         r = 7.5,        [171|171|171], (0,0)--( 15,  9)--(  9, -6),
as = 171,        [171|171| 171], (  6, 15),              rs = 171.0
s = 171,         r = 13.1,       [171|171|513], (0,0)--( 24, 21)--( 15,  6),
as = 339,        [169|513| 727], ( -7,  8),              rs = 255.0
Thu Sep 17 21:02:25 EDT 2020            Case 163, 171 ended

Thu Sep 17 21:02:25 EDT 2020            Case 172, 183 started

5
s = 172,         r = 13.1,       [172|172|516], (0,0)--( 26, 16)--( 14,  2),
as = 344,        [172|516| 688], ( -2, 12),              rs = 258.0
s = 175,         r = 13.2,       [175|175|525], (0,0)--( 25, 20)--( 10, 15),
as = 350,        [175|525| 700], (  5,-10),              rs = 262.5
s = 181,         r = 13.5,       [181|181|543], (0,0)--( 26, 19)--( 15,  4),
as = 362,        [181|543| 724], ( -4, 11),              rs = 271.5
s = 183,         r = 7.8,        [183|183|183], (0,0)--( 14, 13)--( 13, -1),
as = 183,        [183|183| 183], (  1, 14),              rs = 183.0
s = 183,         r = 13.5,       [183|183|549], (0,0)--( 27, 15)--( 14,  1),
as = 354,        [172|549| 763], ( -2, 12),              rs = 268.5
Thu Sep 17 21:02:25 EDT 2020            Case 172, 183 ended

Thu Sep 17 21:02:25 EDT 2020            Case 175, 183 started

4
s = 175,         r = 13.2,       [175|175|525], (0,0)--( 25, 20)--( 10, 15),
as = 350,        [175|525| 700], (  5,-10),              rs = 262.5
s = 181,         r = 13.5,       [181|181|543], (0,0)--( 26, 19)--( 15,  4),
as = 362,        [181|543| 724], ( -4, 11),              rs = 271.5
s = 183,         r = 7.8,        [183|183|183], (0,0)--( 14, 13)--( 13, -1),
as = 183,        [183|183| 183], (  1, 14),              rs = 183.0
s = 183,         r = 13.5,       [183|183|549], (0,0)--( 27, 15)--( 14,  1),
as = 366,        [183|549| 732], ( -1, 13),              rs = 274.5
Thu Sep 17 21:02:25 EDT 2020            Case 175, 183 ended

Thu Sep 17 21:02:25 EDT 2020            Case 193, 201 started

5
s = 193,         r = 13.9,       [193|193|579], (0,0)--( 25, 23)--(  9, 16),
as = 386,        [193|579| 772], (  7, -9),              rs = 289.5
s = 196,         r = 14.0,       [196|196|588], (0,0)--( 28, 14)--( 14, 14),
as = 392,        [199|588| 871], ( -2,-15),              rs = 294.0
s = 199,         r = 14.1,       [199|199|597], (0,0)--( 28, 17)--( 13, 15),
as = 398,        [199|597| 796], (  2,-13),              rs = 298.5
s = 201,         r = 8.2,        [201|201|201], (0,0)--( 16, 11)--( 11, -5),
as = 201,        [201|201| 201], (  5, 16),              rs = 201.0
s = 201,         r = 14.2,       [201|201|603], (0,0)--( 27, 21)--( 16,  5),
as = 396,        [196|603| 847], ( -6, 10),              rs = 298.5
Thu Sep 17 21:02:25 EDT 2020            Case 193, 201 ended

Thu Sep 17 21:02:25 EDT 2020            Case 196, 201 started

4
s = 196,         r = 14.0,       [196|196|588], (0,0)--( 28, 14)--( 14, 14),
as = 392,        [199|588| 871], ( -2,-15),              rs = 294.0
s = 199,         r = 14.1,       [199|199|597], (0,0)--( 28, 17)--( 13, 15),
as = 392,        [196|597| 877], (  0,-14),              rs = 295.5
s = 201,         r = 8.2,        [201|201|201], (0,0)--( 16, 11)--( 11, -5),
as = 201,        [201|201| 201], (  5, 16),              rs = 201.0
s = 201,         r = 14.2,       [201|201|603], (0,0)--( 27, 21)--( 16,  5),
as = 396,        [196|603| 847], ( -6, 10),              rs = 298.5
Thu Sep 17 21:02:25 EDT 2020            Case 196, 201 ended

Thu Sep 17 21:02:25 EDT 2020            Case 208, 219 started

5
s = 208,         r = 14.4,       [208|208|624], (0,0)--( 28, 20)--( 12, 16),
as = 416,        [208|624| 832], (  4,-12),              rs = 312.0
s = 211,         r = 14.5,       [211|211|633], (0,0)--( 29, 16)--( 15,  1),
as = 419,        [211|633| 931], ( 30, 31),              rs = 315.0
s = 217,         r = 14.7,       [217|217|651], (0,0)--( 29, 19)--( 16,  3),
as = 434,        [217|651| 868], ( -3, 13),              rs = 325.5
s = 219,         r = 8.5,        [219|219|219], (0,0)--( 17, 10)--( 10, -7),
as = 219,        [219|219| 219], (  7, 17),              rs = 219.0
s = 219,         r = 14.8,       [219|219|657], (0,0)--( 27, 24)--( 17,  7),
as = 435,        [217|657| 925], ( -8,  9),              rs = 327.0
Thu Sep 17 21:02:25 EDT 2020            Case 208, 219 ended

Thu Sep 17 21:02:25 EDT 2020            Case 211, 219 started

4
s = 211,         r = 14.5,       [211|211|633], (0,0)--( 29, 16)--( 15,  1),
as = 419,        [211|633| 931], ( 30, 31),              rs = 315.0
s = 217,         r = 14.7,       [217|217|651], (0,0)--( 29, 19)--( 16,  3),
as = 425,        [211|651| 949], ( 28, 33),              rs = 321.0
s = 219,         r = 8.5,        [219|219|219], (0,0)--( 17, 10)--( 10, -7),
as = 219,        [219|219| 219], (  7, 17),              rs = 219.0
s = 219,         r = 14.8,       [219|219|657], (0,0)--( 27, 24)--( 17,  7),
as = 435,        [217|657| 925], ( -8,  9),              rs = 327.0
Thu Sep 17 21:02:25 EDT 2020            Case 211, 219 ended

Thu Sep 17 21:02:25 EDT 2020            Case 229, 237 started

4
s = 229,         r = 15.1,       [229|229|687], (0,0)--( 29, 22)--( 17,  5),
as = 458,        [229|687| 916], ( -5, 12),              rs = 343.5
s = 234,         r = 16.1,       [229|252|739], (0,0)--( 30,  7)--( 18, 12),
as = 498,        [252|739|1021], ( -6,-18),              rs = 366.0
s = 237,         r = 8.9,        [237|237|237], (0,0)--( 17, 13)--( 13, -4),
as = 237,        [237|237| 237], (  4, 17),              rs = 237.0
s = 237,         r = 15.4,       [237|237|711], (0,0)--( 30, 21)--( 17,  4),
as = 465,        [229|711| 991], ( -5, 12),              rs = 351.0
Thu Sep 17 21:02:25 EDT 2020            Case 229, 237 ended

Thu Sep 17 21:02:25 EDT 2020            Case 244, 252 started

4
s = 244,         r = 15.6,       [244|244|732], (0,0)--( 28, 26)--( 10, 18),
as = 488,        [244|732| 976], (  8,-10),              rs = 366.0
s = 247,         r = 15.7,       [247|247|741], (0,0)--( 31, 20)--( 14, 17),
as = 494,        [247|741| 988], (  3,-14),              rs = 370.5
s = 252,         r = 9.2,        [252|252|252], (0,0)--( 18, 12)--( 12, -6),
as = 252,        [252|252| 252], (  6, 18),              rs = 252.0
s = 252,         r = 15.9,       [252|252|756], (0,0)--( 30, 24)--( 18,  6),
as = 498,        [247|756|1057], ( -7, 11),              rs = 375.0
Thu Sep 17 21:02:25 EDT 2020            Case 244, 252 ended

Thu Sep 17 21:02:25 EDT 2020            Case 256, 273 started

11
s = 256,         r = 16.0,       [256|256|768], (0,0)--( 32, 16)--( 16,  0),
as = 512,        [259|768|1123], ( -2, 15),              rs = 384.0
s = 259,         r = 16.1,       [259|259|777], (0,0)--( 32, 19)--( 17,  2),
as = 512,        [256|777|1129], ( 32, 35),              rs = 385.5
s = 268,         r = 16.4,       [268|268|804], (0,0)--( 32, 22)--( 18,  4),
as = 536,        [268|804|1072], ( -4, 14),              rs = 402.0
s = 271,         r = 16.5,       [271|271|813], (0,0)--( 29, 28)--( 19,  9),
as = 542,        [271|813|1084], ( -9, 10),              rs = 406.5
s = 272,         r = 14.7,       [256|259|723], (0,0)--( 31, 14)--( 15, -2),
as = 493,        [259|723| 841], ( 29, 29),              rs = 382.5
s = 272,         r = 9.5,        [256|273|289], (0,0)--( 17, 17)--( 17,  1),
as = 272,        [256|273| 289], (  1, 17),              rs = 272.0 *********
s = 272,         r = 15.6,       [256|273|769], (0,0)--( 32, 17)--( 16, 17),
as = 514,        [259|769|1092], ( 34,  2),              rs = 393.0
s = 272,         r = 9.5,        [259|268|291], (0,0)--( 19, 14)--( 14, -4),
as = 277,        [259|283| 291], (  6, 19),              rs = 274.5
s = 272,         r = 16.8,       [259|291|832], (0,0)--( 32,  8)--( 14, -5),
as = 560,        [283|832|1083], (  6, 19),              rs = 416.0
s = 273,         r = 9.5,        [273|273|273], (0,0)--( 19, 11)--( 11, -8),
as = 273,        [273|273| 273], (  8, 19),              rs = 273.0
s = 273,         r = 16.5,       [273|273|819], (0,0)--( 33, 18)--( 17,  1),
as = 531,        [259|819|1129], ( -2, 15),              rs = 402.0
Thu Sep 17 21:02:25 EDT 2020            Case 256, 273 ended

Thu Sep 17 21:02:25 EDT 2020            Case 259, 273 started

7
s = 259,         r = 16.1,       [259|259|777], (0,0)--( 32, 19)--( 17,  2),
as = 518,        [259|777|1036], ( -2, 15),              rs = 388.5
s = 268,         r = 16.4,       [268|268|804], (0,0)--( 32, 22)--( 18,  4),
as = 536,        [268|804|1072], ( -4, 14),              rs = 402.0
s = 271,         r = 16.5,       [271|271|813], (0,0)--( 29, 28)--( 19,  9),
as = 542,        [271|813|1084], ( -9, 10),              rs = 406.5
s = 272,         r = 9.5,        [259|268|291], (0,0)--( 19, 14)--( 14, -4),
as = 277,        [259|283| 291], (  6, 19),              rs = 274.5
s = 272,         r = 16.8,       [259|291|832], (0,0)--( 32,  8)--( 14, -5),
as = 560,        [283|832|1083], (  6, 19),              rs = 416.0
s = 273,         r = 9.5,        [273|273|273], (0,0)--( 19, 11)--( 11, -8),
as = 273,        [273|273| 273], (  8, 19),              rs = 273.0
s = 273,         r = 16.5,       [273|273|819], (0,0)--( 33, 18)--( 17,  1),
as = 531,        [259|819|1129], ( -2, 15),              rs = 402.0
Thu Sep 17 21:02:25 EDT 2020            Case 259, 273 ended

Thu Sep 17 21:02:25 EDT 2020            Case 283, 291 started

5
s = 283,         r = 16.8,       [283|283|849], (0,0)--( 32, 25)--( 19,  6),
as = 566,        [283|849|1132], ( -6, 13),              rs = 424.5
s = 289,         r = 17.8,       [283|309|907], (0,0)--( 33,  7)--( 20, 13),
as = 611,        [309|907|1249], ( -7,-20),              rs = 450.0
s = 289,         r = 17.0,       [289|289|867], (0,0)--( 34, 17)--( 17, 17),
as = 578,        [289|867|1156], (  0,-17),              rs = 433.5
s = 291,         r = 9.8,        [291|291|291], (0,0)--( 19, 14)--( 14, -5),
as = 291,        [291|291| 291], (  5, 19),              rs = 291.0
s = 291,         r = 17.1,       [291|291|873], (0,0)--( 33, 24)--( 19,  5),
as = 573,        [283|873|1213], ( -6, 13),              rs = 432.0
Thu Sep 17 21:02:25 EDT 2020            Case 283, 291 ended

Thu Sep 17 21:02:25 EDT 2020            Case 292, 300 started

3
s = 292,         r = 17.1,       [292|292|876], (0,0)--( 34, 20)--( 16, 18),
as = 584,        [292|876|1168], (  2,-16),              rs = 438.0
s = 300,         r = 10.0,       [300|300|300], (0,0)--( 20, 10)--( 10, 20),
as = 300,        [300|300| 300], ( 10,-10),              rs = 300.0
s = 300,         r = 17.3,       [300|300|900], (0,0)--( 30, 30)--( 20, 10),
as = 600,        [301|900|1261], (-11,  9),              rs = 450.0
Thu Sep 17 21:02:25 EDT 2020            Case 292, 300 ended

Thu Sep 17 21:02:25 EDT 2020            Case 301, 309 started

5
s = 301,         r = 17.3,       [301|301|903], (0,0)--( 34, 23)--( 15, 19),
as = 602,        [301|903|1204], (  4,-15),              rs = 451.5
s = 304,         r = 17.4,       [304|304|912], (0,0)--( 32, 28)--( 20,  8),
as = 608,        [304|912|1216], ( -8, 12),              rs = 456.0
s = 307,         r = 17.5,       [307|307|921], (0,0)--( 35, 19)--( 18,  1),
as = 611,        [307|921|1333], ( 36, 37),              rs = 459.0
s = 309,         r = 10.1,       [309|309|309], (0,0)--( 20, 13)--( 13, -7),
as = 309,        [309|309| 309], (  7, 20),              rs = 309.0
s = 309,         r = 17.6,       [309|309|927], (0,0)--( 33, 27)--( 20,  7),
as = 612,        [304|927|1291], ( -8, 12),              rs = 460.5
Thu Sep 17 21:02:26 EDT 2020            Case 301, 309 ended

Thu Sep 17 21:02:26 EDT 2020            Case 313, 324 started

4
s = 313,         r = 17.7,       [313|313|939], (0,0)--( 35, 22)--( 19,  3),
as = 626,        [313|939|1252], ( -3, 16),              rs = 469.5
s = 316,         r = 17.8,       [316|316|948], (0,0)--( 34, 26)--( 14, 20),
as = 632,        [316|948|1264], (  6,-14),              rs = 474.0
s = 324,         r = 10.4,       [324|324|324], (0,0)--( 18, 18)--( 18,  0),
as = 324,        [324|324| 324], (  0, 18),              rs = 324.0
s = 324,         r = 18.0,       [324|324|972], (0,0)--( 36, 18)--( 18, 18),
as = 648,        [324|972|1296], (  0,-18),              rs = 486.0
Thu Sep 17 21:02:26 EDT 2020            Case 313, 324 ended

Thu Sep 17 21:02:26 EDT 2020            Case 316, 324 started

3
s = 316,         r = 17.8,       [316|316|948], (0,0)--( 34, 26)--( 14, 20),
as = 632,        [316|948|1264], (  6,-14),              rs = 474.0
s = 324,         r = 10.4,       [324|324|324], (0,0)--( 18, 18)--( 18,  0),
as = 324,        [324|324| 324], (  0, 18),              rs = 324.0
s = 324,         r = 18.0,       [324|324|972], (0,0)--( 36, 18)--( 18, 18),
as = 648,        [324|972|1296], (  0,-18),              rs = 486.0
Thu Sep 17 21:02:26 EDT 2020            Case 316, 324 ended

Thu Sep 17 21:02:26 EDT 2020            Case 337, 351 started

7
s = 337,         r = 18.4,       [337|337|1011], (0,0)--( 34, 29)--( 13, 21),
as = 674,        [337|1011|1348], (  8,-13),             rs = 505.5
s = 343,         r = 18.5,       [343|343|1029], (0,0)--( 37, 20)--( 18, 19),
as = 683,        [343|1029|1483], ( -1,-19),             rs = 513.0
s = 349,         r = 18.7,       [349|349|1047], (0,0)--( 37, 23)--( 17, 20),
as = 698,        [349|1047|1396], (  3,-17),             rs = 523.5
s = 350,         r = 10.8,       [337|343|372], (0,0)--( 22, 14)--( 14, -7),
as = 358,        [337|367| 372], (  9, 22),              rs = 354.0
s = 350,         r = 19.1,       [337|372|1075], (0,0)--( 35,  5)--( 14, -8),
as = 700,        [343|1075|1488], (  7, 21),             rs = 525.0
s = 351,         r = 10.8,       [351|351|351], (0,0)--( 21, 15)--( 15, -6),
as = 351,        [351|351| 351], (  6, 21),              rs = 351.0
s = 351,         r = 18.7,       [351|351|1053], (0,0)--( 36, 27)--( 21,  6),
as = 693,        [343|1053|1459], ( -7, 14),             rs = 522.0
Thu Sep 17 21:02:26 EDT 2020            Case 337, 351 ended

Thu Sep 17 21:02:26 EDT 2020            Case 343, 351 started

5
s = 343,         r = 18.5,       [343|343|1029], (0,0)--( 37, 20)--( 18, 19),
as = 683,        [343|1029|1483], ( -1,-19),             rs = 513.0
s = 349,         r = 18.7,       [349|349|1047], (0,0)--( 37, 23)--( 17, 20),
as = 689,        [343|1047|1501], (  1,-18),             rs = 519.0
s = 350,         r = 19.5,       [343|372|1093], (0,0)--( 36,  7)--( 22, 14),
as = 736,        [372|1093|1501], ( -8,-22),             rs = 543.0
s = 351,         r = 10.8,       [351|351|351], (0,0)--( 21, 15)--( 15, -6),
as = 351,        [351|351| 351], (  6, 21),              rs = 351.0
s = 351,         r = 18.7,       [351|351|1053], (0,0)--( 36, 27)--( 21,  6),
as = 693,        [343|1053|1459], ( -7, 14),             rs = 522.0
Thu Sep 17 21:02:26 EDT 2020            Case 343, 351 ended

Thu Sep 17 21:02:26 EDT 2020            Case 364, 372 started

4
s = 364,         r = 19.1,       [364|364|1092], (0,0)--( 38, 22)--( 20,  2),
as = 728,        [364|1092|1456], ( -2, 18),             rs = 546.0
s = 367,         r = 19.2,       [367|367|1101], (0,0)--( 35, 31)--( 22,  9),
as = 734,        [367|1101|1468], ( -9, 13),             rs = 550.5
s = 372,         r = 11.1,       [372|372|372], (0,0)--( 22, 14)--( 14, -8),
as = 372,        [372|372| 372], (  8, 22),              rs = 372.0
s = 372,         r = 19.3,       [372|372|1116], (0,0)--( 36, 30)--( 22,  8),
as = 738,        [367|1116|1549], ( -9, 13),             rs = 555.0
Thu Sep 17 21:02:26 EDT 2020            Case 364, 372 ended

Thu Sep 17 21:02:26 EDT 2020            Case 373, 381 started

4
s = 373,         r = 19.3,       [373|373|1119], (0,0)--( 38, 25)--( 21,  4),
as = 746,        [373|1119|1492], ( -4, 17),             rs = 559.5
s = 379,         r = 19.5,       [379|379|1137], (0,0)--( 37, 29)--( 15, 22),
as = 758,        [379|1137|1516], (  7,-15),             rs = 568.5
s = 381,         r = 11.3,       [381|381|381], (0,0)--( 20, 19)--( 19, -1),
as = 381,        [381|381| 381], (  1, 20),              rs = 381.0
s = 381,         r = 19.5,       [381|381|1143], (0,0)--( 39, 21)--( 20,  1),
as = 762,        [381|1143|1524], ( -1, 19),             rs = 571.5
Thu Sep 17 21:02:26 EDT 2020            Case 373, 381 ended

Thu Sep 17 21:02:26 EDT 2020            Case 388, 399 started

5
s = 388,         r = 19.7,       [388|388|1164], (0,0)--( 38, 28)--( 22,  6),
as = 776,        [388|1164|1552], ( -6, 16),             rs = 582.0
s = 394,         r = 20.7,       [388|417|1231], (0,0)--( 39, 10)--( 23, 16),
as = 827,        [417|1231|1687], ( -7,-23),             rs = 610.5
s = 397,         r = 19.9,       [397|397|1191], (0,0)--( 35, 34)--( 23, 11),
as = 794,        [397|1191|1588], (-11, 12),             rs = 595.5
s = 399,         r = 11.5,       [399|399|399], (0,0)--( 23, 13)--( 13,-10),
as = 399,        [399|399| 399], ( 10, 23),              rs = 399.0
s = 399,         r = 20.0,       [399|399|1197], (0,0)--( 39, 27)--( 22,  5),
as = 786,        [388|1197|1651], ( -6, 16),             rs = 592.5
Thu Sep 17 21:02:27 EDT 2020            Case 388, 399 ended

Thu Sep 17 21:02:27 EDT 2020            Case 400, 417 started

8
s = 400,         r = 20.0,       [400|400|1200], (0,0)--( 40, 20)--( 20, 20),
as = 800,        [403|1200|1723], ( -2,-21),             rs = 600.0
s = 403,         r = 20.1,       [403|403|1209], (0,0)--( 40, 23)--( 19, 21),
as = 800,        [400|1209|1729], (  0,-20),             rs = 601.5
s = 409,         r = 20.2,       [409|409|1227], (0,0)--( 38, 31)--( 23,  8),
as = 818,        [409|1227|1636], ( -8, 15),             rs = 613.5
s = 412,         r = 20.3,       [412|412|1236], (0,0)--( 40, 26)--( 18, 22),
as = 824,        [412|1236|1648], (  4,-18),             rs = 618.0
s = 417,         r = 11.8,       [403|409|441], (0,0)--( 24, 15)--( 15, -8),
as = 426,        [403|436| 441], ( 10, 24),              rs = 421.5
s = 417,         r = 20.9,       [403|441|1279], (0,0)--( 38,  5)--( 15, -9),
as = 862,        [436|1279|1677], ( 10, 24),             rs = 639.5
s = 417,         r = 11.8,       [417|417|417], (0,0)--( 23, 16)--( 16, -7),
as = 417,        [417|417| 417], (  7, 23),              rs = 417.0
s = 417,         r = 20.4,       [417|417|1251], (0,0)--( 39, 30)--( 23,  7),
as = 825,        [409|1251|1729], ( -8, 15),             rs = 621.0
Thu Sep 17 21:02:27 EDT 2020            Case 400, 417 ended

Thu Sep 17 21:02:27 EDT 2020            Case 403, 417 started

7
s = 403,         r = 20.1,       [403|403|1209], (0,0)--( 40, 23)--( 19, 21),
as = 806,        [403|1209|1612], (  2,-19),             rs = 604.5
s = 409,         r = 20.2,       [409|409|1227], (0,0)--( 38, 31)--( 23,  8),
as = 818,        [409|1227|1636], ( -8, 15),             rs = 613.5
s = 412,         r = 20.3,       [412|412|1236], (0,0)--( 40, 26)--( 18, 22),
as = 812,        [403|1236|1759], (  2,-19),             rs = 612.0
s = 417,         r = 11.8,       [403|409|441], (0,0)--( 24, 15)--( 15, -8),
as = 426,        [403|436| 441], ( 10, 24),              rs = 421.5
s = 417,         r = 20.9,       [403|441|1279], (0,0)--( 38,  5)--( 15, -9),
as = 834,        [409|1279|1764], (  8, 23),             rs = 625.5
s = 417,         r = 11.8,       [417|417|417], (0,0)--( 23, 16)--( 16, -7),
as = 417,        [417|417| 417], (  7, 23),              rs = 417.0
s = 417,         r = 20.4,       [417|417|1251], (0,0)--( 39, 30)--( 23,  7),
as = 825,        [409|1251|1729], ( -8, 15),             rs = 621.0
Thu Sep 17 21:02:27 EDT 2020            Case 403, 417 ended

Thu Sep 17 21:02:27 EDT 2020            Case 409, 417 started

6
s = 401,         r = 21.2,       [409|417|1273], (0,0)--( 39, 31)--( 16, 23),
as = 864,        [441|1273|1792], ( 48, 16),             rs = 632.5
s = 409,         r = 20.2,       [409|409|1227], (0,0)--( 38, 31)--( 23,  8),
as = 818,        [409|1227|1636], ( -8, 15),             rs = 613.5
s = 412,         r = 20.3,       [412|412|1236], (0,0)--( 40, 26)--( 18, 22),
as = 824,        [412|1236|1648], (  4,-18),             rs = 618.0
s = 417,         r = 21.2,       [409|441|1297], (0,0)--( 39,  7)--( 24, 15),
as = 873,        [441|1297|1777], ( -9,-24),             rs = 645.0
s = 417,         r = 11.8,       [417|417|417], (0,0)--( 23, 16)--( 16, -7),
as = 401,        [409|417|1273], ( 31, 39),              rs = 409.0
s = 417,         r = 20.4,       [417|417|1251], (0,0)--( 39, 30)--( 23,  7),
as = 825,        [409|1251|1729], ( -8, 15),             rs = 621.0
Thu Sep 17 21:02:27 EDT 2020            Case 409, 417 ended

Thu Sep 17 21:02:27 EDT 2020            Case 421, 432 started

4
s = 421,         r = 20.5,       [421|421|1263], (0,0)--( 41, 22)--( 21,  1),
as = 839,        [421|1263|1807], ( 42, 43),             rs = 630.0
s = 427,         r = 20.7,       [427|427|1281], (0,0)--( 41, 25)--( 22,  3),
as = 845,        [421|1281|1825], ( 40, 45),             rs = 636.0
s = 432,         r = 12.0,       [432|432|432], (0,0)--( 24, 12)--( 12, 24),
as = 432,        [432|432| 432], ( 12,-12),              rs = 432.0
s = 432,         r = 20.8,       [432|432|1296], (0,0)--( 36, 36)--( 24, 12),
as = 864,        [433|1296|1801], (-13, 11),             rs = 648.0
Thu Sep 17 21:02:28 EDT 2020            Case 421, 432 ended

Thu Sep 17 21:02:28 EDT 2020            Case 433, 441 started

5
s = 433,         r = 20.8,       [433|433|1299], (0,0)--( 37, 35)--( 13, 24),
as = 866,        [433|1299|1732], ( 11,-13),             rs = 649.5
s = 436,         r = 20.9,       [436|436|1308], (0,0)--( 38, 34)--( 24, 10),
as = 872,        [436|1308|1744], (-10, 14),             rs = 654.0
s = 439,         r = 21.0,       [439|439|1317], (0,0)--( 41, 28)--( 23,  5),
as = 878,        [439|1317|1756], ( -5, 18),             rs = 658.5
s = 441,         r = 12.1,       [441|441|441], (0,0)--( 24, 15)--( 15, -9),
as = 441,        [441|441| 441], (  9, 24),              rs = 441.0
s = 441,         r = 21.0,       [441|441|1323], (0,0)--( 42, 21)--( 21, 21),
as = 882,        [441|1323|1764], (  0,-21),             rs = 661.5
Thu Sep 17 21:02:28 EDT 2020            Case 433, 441 ended

Thu Sep 17 21:02:28 EDT 2020            Case 457, 468 started

5
s = 457,         r = 21.4,       [457|457|1371], (0,0)--( 41, 31)--( 24,  7),
as = 914,        [457|1371|1828], ( -7, 17),             rs = 685.5
s = 463,         r = 21.5,       [463|463|1389], (0,0)--( 43, 23)--( 21, 22),
as = 923,        [463|1389|1981], ( -1,-22),             rs = 693.0
s = 464,         r = 22.4,       [457|489|1444], (0,0)--( 42, 10)--( 25, 17),
as = 970,        [489|1444|1975], ( -8,-25),             rs = 717.0
s = 468,         r = 12.5,       [468|468|468], (0,0)--( 24, 18)--( 18, -6),
as = 468,        [468|468| 468], (  6, 24),              rs = 468.0
s = 468,         r = 21.6,       [468|468|1404], (0,0)--( 42, 30)--( 24,  6),
as = 924,        [457|1404|1933], ( -7, 17),             rs = 696.0
Thu Sep 17 21:02:28 EDT 2020            Case 457, 468 ended

Thu Sep 17 21:02:28 EDT 2020            Case 475, 489 started

6
s = 475,         r = 21.8,       [475|475|1425], (0,0)--( 40, 35)--( 15, 25),
as = 950,        [475|1425|1900], ( 10,-15),             rs = 712.5
s = 481,         r = 21.9,       [481|481|1443], (0,0)--( 43, 29)--( 19, 24),
as = 962,        [481|1443|1924], (  5,-19),             rs = 721.5
s = 484,         r = 22.0,       [484|484|1452], (0,0)--( 44, 22)--( 22,  0),
as = 968,        [484|1452|1936], (  0, 22),             rs = 726.0
s = 487,         r = 22.1,       [487|487|1461], (0,0)--( 44, 25)--( 23,  2),
as = 974,        [487|1461|1948], ( -2, 21),             rs = 730.5
s = 489,         r = 12.8,       [489|489|489], (0,0)--( 25, 17)--( 17, -8),
as = 489,        [489|489| 489], (  8, 25),              rs = 489.0
s = 489,         r = 22.1,       [489|489|1467], (0,0)--( 42, 33)--( 25,  8),
as = 969,        [481|1467|2023], ( -9, 16),             rs = 729.0
Thu Sep 17 21:02:28 EDT 2020            Case 475, 489 ended

Thu Sep 17 21:02:28 EDT 2020            Case 481, 489 started

6
s = 472,         r = 22.9,       [481|489|1492], (0,0)--( 42, 34)--( 17, 25),
as = 1012,       [516|1492|2092], ( 52, 18),             rs = 742.0
s = 481,         r = 21.9,       [481|481|1443], (0,0)--( 43, 29)--( 19, 24),
as = 962,        [481|1443|1924], (  5,-19),             rs = 721.5
s = 484,         r = 22.0,       [484|484|1452], (0,0)--( 44, 22)--( 22,  0),
as = 968,        [487|1452|2071], ( -2, 21),             rs = 726.0
s = 487,         r = 22.1,       [487|487|1461], (0,0)--( 44, 25)--( 23,  2),
as = 968,        [484|1461|2077], ( 44, 47),             rs = 727.5
s = 489,         r = 12.8,       [489|489|489], (0,0)--( 25, 17)--( 17, -8),
as = 472,        [481|489|1492], ( 34, 42),              rs = 480.5
s = 489,         r = 22.1,       [489|489|1467], (0,0)--( 42, 33)--( 25,  8),
as = 969,        [481|1467|2023], ( -9, 16),             rs = 729.0
Thu Sep 17 21:02:29 EDT 2020            Case 481, 489 ended

Thu Sep 17 21:02:29 EDT 2020            Case 496, 507 started

4
s = 496,         r = 22.3,       [496|496|1488], (0,0)--( 44, 28)--( 24,  4),
as = 992,        [496|1488|1984], ( -4, 20),             rs = 744.0
s = 499,         r = 22.3,       [499|499|1497], (0,0)--( 43, 32)--( 18, 25),
as = 998,        [499|1497|1996], (  7,-18),             rs = 748.5
s = 507,         r = 13.0,       [507|507|507], (0,0)--( 26, 13)--( 13, 26),
as = 507,        [507|507| 507], ( 13,-13),              rs = 507.0
s = 507,         r = 22.5,       [507|507|1521], (0,0)--( 45, 24)--( 23,  1),
as = 1014,       [507|1521|2028], ( -1, 22),             rs = 760.5
Thu Sep 17 21:02:29 EDT 2020            Case 496, 507 ended

Thu Sep 17 21:02:29 EDT 2020            Case 499, 507 started

3
s = 499,         r = 22.3,       [499|499|1497], (0,0)--( 43, 32)--( 18, 25),
as = 998,        [499|1497|1996], (  7,-18),             rs = 748.5
s = 507,         r = 13.0,       [507|507|507], (0,0)--( 26, 13)--( 13, 26),
as = 507,        [507|507| 507], ( 13,-13),              rs = 507.0
s = 507,         r = 22.5,       [507|507|1521], (0,0)--( 45, 24)--( 23,  1),
as = 1011,       [507|1521|2163], ( 46, 47),             rs = 759.0
Thu Sep 17 21:02:29 EDT 2020            Case 499, 507 ended

Thu Sep 17 21:02:29 EDT 2020            Case 529, 543 started

5
s = 529,         r = 23.0,       [529|529|1587], (0,0)--( 46, 23)--( 23, 23),
as = 1058,       [532|1587|2257], ( -2,-24),             rs = 793.5
s = 532,         r = 23.1,       [532|532|1596], (0,0)--( 46, 26)--( 22, 24),
as = 1058,       [529|1596|2263], (  0,-23),             rs = 795.0
s = 541,         r = 23.3,       [541|541|1623], (0,0)--( 46, 29)--( 21, 25),
as = 1082,       [541|1623|2164], (  4,-21),             rs = 811.5
s = 543,         r = 13.5,       [543|543|543], (0,0)--( 26, 19)--( 19, -7),
as = 543,        [543|543| 543], (  7, 26),              rs = 543.0
s = 543,         r = 23.3,       [543|543|1629], (0,0)--( 45, 33)--( 26,  7),
as = 1074,       [532|1629|2239], ( -8, 18),             rs = 808.5
Thu Sep 17 21:02:29 EDT 2020            Case 529, 543 ended

Thu Sep 17 21:02:29 EDT 2020            Case 532, 543 started

6
s = 524,         r = 24.1,       [532|543|1651], (0,0)--( 45, 34)--( 19, 26),
as = 1116,       [567|1651|2308], ( 54, 16),             rs = 820.0
s = 532,         r = 23.1,       [532|532|1596], (0,0)--( 46, 26)--( 22, 24),
as = 1064,       [532|1596|2128], (  2,-22),             rs = 798.0
s = 540,         r = 24.0,       [532|567|1675], (0,0)--( 45, 10)--( 27, 18),
as = 1125,       [567|1675|2287], ( -9,-27),             rs = 832.5
s = 541,         r = 23.3,       [541|541|1623], (0,0)--( 46, 29)--( 21, 25),
as = 1070,       [532|1623|2293], (  2,-22),             rs = 805.5
s = 543,         r = 13.5,       [543|543|543], (0,0)--( 26, 19)--( 19, -7),
as = 524,        [532|543|1651], ( 34, 45),              rs = 533.5
s = 543,         r = 23.3,       [543|543|1629], (0,0)--( 45, 33)--( 26,  7),
as = 1074,       [532|1629|2239], ( -8, 18),             rs = 808.5
Thu Sep 17 21:02:30 EDT 2020            Case 532, 543 ended

Thu Sep 17 21:02:30 EDT 2020            Case 553, 567 started

5
s = 553,         r = 23.5,       [553|553|1659], (0,0)--( 47, 25)--( 24,  1),
as = 1103,       [553|1659|2353], ( 48, 49),             rs = 828.0
s = 556,         r = 23.6,       [556|556|1668], (0,0)--( 46, 32)--( 20, 26),
as = 1112,       [556|1668|2224], (  6,-20),             rs = 834.0
s = 559,         r = 23.6,       [559|559|1677], (0,0)--( 47, 28)--( 25,  3),
as = 1109,       [553|1677|2371], ( 46, 51),             rs = 834.0
s = 567,         r = 13.7,       [567|567|567], (0,0)--( 27, 18)--( 18, -9),
as = 567,        [567|567| 567], (  9, 27),              rs = 567.0
s = 567,         r = 23.8,       [567|567|1701], (0,0)--( 45, 36)--( 27,  9),
as = 1125,       [559|1701|2341], (-10, 17),             rs = 846.0
Thu Sep 17 21:02:30 EDT 2020            Case 553, 567 ended

Thu Sep 17 21:02:30 EDT 2020            Case 556, 567 started

4
s = 556,         r = 23.6,       [556|556|1668], (0,0)--( 46, 32)--( 20, 26),
as = 1112,       [556|1668|2224], (  6,-20),             rs = 834.0
s = 559,         r = 23.6,       [559|559|1677], (0,0)--( 47, 28)--( 25,  3),
as = 1118,       [559|1677|2236], ( -3, 22),             rs = 838.5
s = 567,         r = 13.7,       [567|567|567], (0,0)--( 27, 18)--( 18, -9),
as = 567,        [567|567| 567], (  9, 27),              rs = 567.0
s = 567,         r = 23.8,       [567|567|1701], (0,0)--( 45, 36)--( 27,  9),
as = 1125,       [559|1701|2341], (-10, 17),             rs = 846.0
Thu Sep 17 21:02:30 EDT 2020            Case 556, 567 ended

Thu Sep 17 21:02:30 EDT 2020            Case 559, 567 started

4
s = 549,         r = 24.6,       [559|567|1729], (0,0)--( 45, 37)--( 18, 27),
as = 1172,       [597|1729|2416], ( 56, 20),             rs = 860.5
s = 559,         r = 23.6,       [559|559|1677], (0,0)--( 47, 28)--( 25,  3),
as = 1118,       [559|1677|2236], ( -3, 22),             rs = 838.5
s = 567,         r = 13.7,       [567|567|567], (0,0)--( 27, 18)--( 18, -9),
as = 549,        [559|567|1729], ( 37, 45),              rs = 558.0
s = 567,         r = 23.8,       [567|567|1701], (0,0)--( 45, 36)--( 27,  9),
as = 1125,       [559|1701|2341], (-10, 17),             rs = 846.0
Thu Sep 17 21:02:31 EDT 2020            Case 559, 567 ended

Thu Sep 17 21:02:31 EDT 2020            Case 604, 624 started

8
s = 604,         r = 24.6,       [604|604|1812], (0,0)--( 46, 38)--( 18, 28),
as = 1208,       [604|1812|2416], ( 10,-18),             rs = 906.0
s = 607,         r = 24.6,       [607|607|1821], (0,0)--( 49, 29)--( 23, 26),
as = 1214,       [607|1821|2428], (  3,-23),             rs = 910.5
s = 613,         r = 24.8,       [613|613|1839], (0,0)--( 47, 37)--( 28,  9),
as = 1226,       [613|1839|2452], ( -9, 19),             rs = 919.5
s = 619,         r = 24.9,       [619|619|1857], (0,0)--( 49, 32)--( 22, 27),
as = 1238,       [619|1857|2476], (  5,-22),             rs = 928.5
s = 622,         r = 14.4,       [604|613|651], (0,0)--( 29, 19)--( 19, -9),
as = 632,        [604|643| 651], ( 11, 29),              rs = 627.0
s = 622,         r = 25.4,       [604|651|1897], (0,0)--( 47,  8)--( 19,-10),
as = 1244,       [613|1897|2604], (  9, 28),             rs = 933.0
s = 624,         r = 14.4,       [624|624|624], (0,0)--( 28, 20)--( 20, -8),
as = 624,        [624|624| 624], (  8, 28),              rs = 624.0
s = 624,         r = 25.0,       [624|624|1872], (0,0)--( 48, 36)--( 28,  8),
as = 1236,       [613|1872|2569], ( -9, 19),             rs = 930.0
Thu Sep 17 21:02:31 EDT 2020            Case 604, 624 ended

Thu Sep 17 21:02:31 EDT 2020            Case 607, 624 started

5
s = 607,         r = 24.6,       [607|607|1821], (0,0)--( 49, 29)--( 23, 26),
as = 1214,       [607|1821|2428], (  3,-23),             rs = 910.5
s = 613,         r = 24.8,       [613|613|1839], (0,0)--( 47, 37)--( 28,  9),
as = 1226,       [613|1839|2452], ( -9, 19),             rs = 919.5
s = 619,         r = 24.9,       [619|619|1857], (0,0)--( 49, 32)--( 22, 27),
as = 1223,       [607|1857|2611], (  3,-23),             rs = 921.0
s = 624,         r = 14.4,       [624|624|624], (0,0)--( 28, 20)--( 20, -8),
as = 624,        [624|624| 624], (  8, 28),              rs = 624.0
s = 624,         r = 25.0,       [624|624|1872], (0,0)--( 48, 36)--( 28,  8),
as = 1236,       [613|1872|2569], ( -9, 19),             rs = 930.0
Thu Sep 17 21:02:32 EDT 2020            Case 607, 624 ended

Thu Sep 17 21:02:32 EDT 2020            Case 613, 624 started

6
s = 604,         r = 25.7,       [613|624|1897], (0,0)--( 48, 37)--( 20, 28),
as = 1282,       [651|1897|2644], ( 58, 18),             rs = 943.0
s = 613,         r = 24.8,       [613|613|1839], (0,0)--( 47, 37)--( 28,  9),
as = 1226,       [613|1839|2452], ( -9, 19),             rs = 919.5
s = 619,         r = 24.9,       [619|619|1857], (0,0)--( 49, 32)--( 22, 27),
as = 1238,       [619|1857|2476], (  5,-22),             rs = 928.5
s = 622,         r = 25.7,       [613|651|1924], (0,0)--( 48, 10)--( 29, 19),
as = 1292,       [651|1924|2623], (-10,-29),             rs = 957.0
s = 624,         r = 14.4,       [624|624|624], (0,0)--( 28, 20)--( 20, -8),
as = 604,        [613|624|1897], ( 37, 48),              rs = 614.0
s = 624,         r = 25.0,       [624|624|1872], (0,0)--( 48, 36)--( 28,  8),
as = 1236,       [613|1872|2569], ( -9, 19),             rs = 930.0
Thu Sep 17 21:02:32 EDT 2020            Case 613, 624 ended

Thu Sep 17 21:02:32 EDT 2020            Case 637, 651 started

4
s = 637,         r = 25.2,       [637|637|1911], (0,0)--( 50, 31)--( 27,  4),
as = 1274,       [637|1911|2548], ( -4, 23),             rs = 955.5
s = 643,         r = 25.4,       [643|643|1929], (0,0)--( 47, 40)--( 29, 11),
as = 1286,       [643|1929|2572], (-11, 18),             rs = 964.5
s = 651,         r = 14.7,       [651|651|651], (0,0)--( 29, 19)--( 19,-10),
as = 651,        [651|651| 651], ( 10, 29),              rs = 651.0
s = 651,         r = 25.5,       [651|651|1953], (0,0)--( 51, 27)--( 26,  1),
as = 1302,       [651|1953|2604], ( -1, 25),             rs = 976.5
Thu Sep 17 21:02:33 EDT 2020            Case 637, 651 ended

Thu Sep 17 21:02:33 EDT 2020            Case 688, 711 started

9
s = 688,         r = 26.2,       [688|688|2064], (0,0)--( 52, 32)--( 24, 28),
as = 1376,       [688|2064|2752], (  4,-24),             rs = 1032.0
s = 691,         r = 26.3,       [691|691|2073], (0,0)--( 49, 41)--( 19, 30),
as = 1382,       [691|2073|2764], ( 11,-19),             rs = 1036.5
s = 700,         r = 26.5,       [700|700|2100], (0,0)--( 50, 40)--( 30, 10),
as = 1400,       [700|2100|2800], (-10, 20),             rs = 1050.0
s = 703,         r = 26.5,       [703|703|2109], (0,0)--( 53, 28)--( 27,  1),
as = 1406,       [703|2109|2812], ( -1, 26),             rs = 1054.5
s = 709,         r = 26.6,       [709|709|2127], (0,0)--( 53, 31)--( 28,  3),
as = 1418,       [709|2127|2836], ( -3, 25),             rs = 1063.5
s = 710,         r = 15.4,       [691|700|741], (0,0)--( 31, 20)--( 20,-10),
as = 721,        [691|733| 741], ( 12, 31),              rs = 715.5
s = 710,         r = 27.1,       [691|741|2164], (0,0)--( 50,  8)--( 20,-11),
as = 1454,       [733|2164|2847], ( 12, 31),             rs = 1082.0
s = 711,         r = 15.4,       [711|711|711], (0,0)--( 30, 21)--( 21, -9),
as = 711,        [711|711| 711], (  9, 30),              rs = 711.0
s = 711,         r = 26.7,       [711|711|2133], (0,0)--( 51, 39)--( 30,  9),
as = 1410,       [700|2133|2923], (-10, 20),             rs = 1060.5
Thu Sep 17 21:02:33 EDT 2020            Case 688, 711 ended

Thu Sep 17 21:02:33 EDT 2020            Case 691, 711 started

8
s = 691,         r = 26.3,       [691|691|2073], (0,0)--( 49, 41)--( 19, 30),
as = 1382,       [691|2073|2764], ( 11,-19),             rs = 1036.5
s = 700,         r = 26.5,       [700|700|2100], (0,0)--( 50, 40)--( 30, 10),
as = 1400,       [700|2100|2800], (-10, 20),             rs = 1050.0
s = 703,         r = 26.5,       [703|703|2109], (0,0)--( 53, 28)--( 27,  1),
as = 1406,       [703|2109|2812], ( -1, 26),             rs = 1054.5
s = 709,         r = 26.6,       [709|709|2127], (0,0)--( 53, 31)--( 28,  3),
as = 1418,       [709|2127|2836], ( -3, 25),             rs = 1063.5
s = 710,         r = 15.4,       [691|700|741], (0,0)--( 31, 20)--( 20,-10),
as = 721,        [691|733| 741], ( 12, 31),              rs = 715.5
s = 710,         r = 27.1,       [691|741|2164], (0,0)--( 50,  8)--( 20,-11),
as = 1420,       [700|2164|2964], ( 10, 30),             rs = 1065.0
s = 711,         r = 15.4,       [711|711|711], (0,0)--( 30, 21)--( 21, -9),
as = 711,        [711|711| 711], (  9, 30),              rs = 711.0
s = 711,         r = 26.7,       [711|711|2133], (0,0)--( 51, 39)--( 30,  9),
as = 1410,       [700|2133|2923], (-10, 20),             rs = 1060.5
Thu Sep 17 21:02:34 EDT 2020            Case 691, 711 ended

Thu Sep 17 21:02:34 EDT 2020            Case 700, 711 started

7
s = 690,         r = 27.4,       [700|711|2161], (0,0)--( 51, 40)--( 21, 30),
as = 1460,       [741|2161|3004], ( 62, 20),             rs = 1075.0
s = 700,         r = 26.5,       [700|700|2100], (0,0)--( 50, 40)--( 30, 10),
as = 1400,       [700|2100|2800], (-10, 20),             rs = 1050.0
s = 703,         r = 26.5,       [703|703|2109], (0,0)--( 53, 28)--( 27,  1),
as = 1403,       [703|2109|2971], ( 54, 55),             rs = 1053.0
s = 709,         r = 26.6,       [709|709|2127], (0,0)--( 53, 31)--( 28,  3),
as = 1409,       [703|2127|2989], ( 52, 57),             rs = 1059.0
s = 710,         r = 27.4,       [700|741|2191], (0,0)--( 51, 10)--( 31, 20),
as = 1471,       [741|2191|2983], (-11,-31),             rs = 1090.5
s = 711,         r = 15.4,       [711|711|711], (0,0)--( 30, 21)--( 21, -9),
as = 690,        [700|711|2161], ( 40, 51),              rs = 700.5
s = 711,         r = 26.7,       [711|711|2133], (0,0)--( 51, 39)--( 30,  9),
as = 1410,       [700|2133|2923], (-10, 20),             rs = 1060.5
Thu Sep 17 21:02:34 EDT 2020            Case 700, 711 ended

Thu Sep 17 21:02:34 EDT 2020            Case 757, 768 started

4
s = 757,         r = 27.5,       [757|757|2271], (0,0)--( 55, 29)--( 27, 28),
as = 1511,       [757|2271|3193], ( -1,-28),             rs = 1134.0
s = 763,         r = 27.6,       [763|763|2289], (0,0)--( 55, 32)--( 26, 29),
as = 1517,       [757|2289|3211], (  1,-27),             rs = 1140.0
s = 768,         r = 16.0,       [768|768|768], (0,0)--( 32, 16)--( 16, 32),
as = 768,        [768|768| 768], ( 16,-16),              rs = 768.0
s = 768,         r = 27.7,       [768|768|2304], (0,0)--( 48, 48)--( 32, 16),
as = 1536,       [769|2304|3169], (-17, 15),             rs = 1152.0
Thu Sep 17 21:02:35 EDT 2020            Case 757, 768 ended

Thu Sep 17 21:02:35 EDT 2020            Case 784, 804 started

8
s = 784,         r = 28.0,       [784|784|2352], (0,0)--( 56, 28)--( 28,  0),
as = 1568,       [787|2352|3307], ( -2, 27),             rs = 1176.0
s = 787,         r = 28.1,       [787|787|2361], (0,0)--( 56, 31)--( 29,  2),
as = 1568,       [784|2361|3313], ( 56, 59),             rs = 1177.5
s = 793,         r = 28.2,       [793|793|2379], (0,0)--( 55, 38)--( 24, 31),
as = 1586,       [793|2379|3172], (  7,-24),             rs = 1189.5
s = 796,         r = 28.2,       [796|796|2388], (0,0)--( 56, 34)--( 30,  4),
as = 1580,       [787|2388|3343], ( 54, 61),             rs = 1188.0
s = 804,         r = 16.4,       [784|793|837], (0,0)--( 33, 21)--( 21,-11),
as = 816,        [784|829| 837], ( 13, 33),              rs = 810.0
s = 804,         r = 28.8,       [784|837|2449], (0,0)--( 53,  8)--( 21,-12),
as = 1608,       [793|2449|3348], ( 11, 32),             rs = 1206.0
s = 804,         r = 16.4,       [804|804|804], (0,0)--( 32, 22)--( 22,-10),
as = 804,        [804|804| 804], ( 10, 32),              rs = 804.0
s = 804,         r = 28.4,       [804|804|2412], (0,0)--( 54, 42)--( 32, 10),
as = 1596,       [793|2412|3301], (-11, 21),             rs = 1200.0
Thu Sep 17 21:02:36 EDT 2020            Case 784, 804 ended

Thu Sep 17 21:02:36 EDT 2020            Case 787, 804 started

5
s = 787,         r = 28.1,       [787|787|2361], (0,0)--( 56, 31)--( 29,  2),
as = 1574,       [787|2361|3148], ( -2, 27),             rs = 1180.5
s = 793,         r = 28.2,       [793|793|2379], (0,0)--( 55, 38)--( 24, 31),
as = 1586,       [793|2379|3172], (  7,-24),             rs = 1189.5
s = 796,         r = 28.2,       [796|796|2388], (0,0)--( 56, 34)--( 30,  4),
as = 1580,       [787|2388|3343], ( 54, 61),             rs = 1188.0
s = 804,         r = 16.4,       [804|804|804], (0,0)--( 32, 22)--( 22,-10),
as = 804,        [804|804| 804], ( 10, 32),              rs = 804.0
s = 804,         r = 28.4,       [804|804|2412], (0,0)--( 54, 42)--( 32, 10),
as = 1596,       [793|2412|3301], (-11, 21),             rs = 1200.0
Thu Sep 17 21:02:36 EDT 2020            Case 787, 804 ended

Thu Sep 17 21:02:36 EDT 2020            Case 793, 804 started

6
s = 782,         r = 29.1,       [793|804|2443], (0,0)--( 54, 43)--( 22, 32),
as = 1650,       [837|2443|3388], ( 66, 22),             rs = 1216.0
s = 793,         r = 28.2,       [793|793|2379], (0,0)--( 55, 38)--( 24, 31),
as = 1586,       [793|2379|3172], (  7,-24),             rs = 1189.5
s = 796,         r = 28.2,       [796|796|2388], (0,0)--( 56, 34)--( 30,  4),
as = 1592,       [796|2388|3184], ( -4, 26),             rs = 1194.0
s = 804,         r = 29.1,       [793|837|2476], (0,0)--( 54, 10)--( 33, 21),
as = 1662,       [837|2476|3367], (-12,-33),             rs = 1233.0
s = 804,         r = 16.4,       [804|804|804], (0,0)--( 32, 22)--( 22,-10),
as = 782,        [793|804|2443], ( 43, 54),              rs = 793.0
s = 804,         r = 28.4,       [804|804|2412], (0,0)--( 54, 42)--( 32, 10),
as = 1596,       [793|2412|3301], (-11, 21),             rs = 1200.0
Thu Sep 17 21:02:37 EDT 2020            Case 793, 804 ended

Thu Sep 17 21:02:37 EDT 2020            Case 853, 867 started

4
s = 853,         r = 29.2,       [853|853|2559], (0,0)--( 58, 35)--( 27, 31),
as = 1706,       [853|2559|3412], (  4,-27),             rs = 1279.5
s = 859,         r = 29.3,       [859|859|2577], (0,0)--( 56, 43)--( 33, 10),
as = 1718,       [859|2577|3436], (-10, 23),             rs = 1288.5
s = 867,         r = 17.0,       [867|867|867], (0,0)--( 34, 17)--( 17, 34),
as = 867,        [867|867| 867], ( 17,-17),              rs = 867.0
s = 867,         r = 29.4,       [867|867|2601], (0,0)--( 51, 51)--( 34, 17),
as = 1734,       [868|2601|3571], (-18, 16),             rs = 1300.5
Thu Sep 17 21:02:38 EDT 2020            Case 853, 867 ended

Thu Sep 17 21:02:38 EDT 2020            Case 877, 900 started

6
s = 877,         r = 29.6,       [877|877|2631], (0,0)--( 59, 34)--( 31,  3),
as = 1754,       [877|2631|3508], ( -3, 28),             rs = 1315.5
s = 883,         r = 29.7,       [883|883|2649], (0,0)--( 55, 47)--( 21, 34),
as = 1766,       [883|2649|3532], ( 13,-21),             rs = 1324.5
s = 889,         r = 29.8,       [889|889|2667], (0,0)--( 59, 37)--( 32,  5),
as = 1763,       [877|2667|3721], ( 56, 65),             rs = 1326.0
s = 892,         r = 29.9,       [892|892|2676], (0,0)--( 56, 46)--( 34, 12),
as = 1784,       [892|2676|3568], (-12, 22),             rs = 1338.0
s = 900,         r = 17.3,       [900|900|900], (0,0)--( 30, 30)--( 30,  0),
as = 900,        [900|900| 900], (  0, 30),              rs = 900.0
s = 900,         r = 30.0,       [900|900|2700], (0,0)--( 60, 30)--( 30, 30),
as = 1800,       [900|2700|3600], (  0,-30),             rs = 1350.0
Thu Sep 17 21:02:39 EDT 2020            Case 877, 900 ended

Thu Sep 17 21:02:39 EDT 2020            Case 883, 900 started

5
s = 883,         r = 29.7,       [883|883|2649], (0,0)--( 55, 47)--( 21, 34),
as = 1766,       [883|2649|3532], ( 13,-21),             rs = 1324.5
s = 889,         r = 29.8,       [889|889|2667], (0,0)--( 59, 37)--( 32,  5),
as = 1778,       [889|2667|3556], ( -5, 27),             rs = 1333.5
s = 892,         r = 29.9,       [892|892|2676], (0,0)--( 56, 46)--( 34, 12),
as = 1784,       [892|2676|3568], (-12, 22),             rs = 1338.0
s = 900,         r = 17.3,       [900|900|900], (0,0)--( 30, 30)--( 30,  0),
as = 900,        [900|900| 900], (  0, 30),              rs = 900.0
s = 900,         r = 30.0,       [900|900|2700], (0,0)--( 60, 30)--( 30, 30),
as = 1800,       [900|2700|3600], (  0,-30),             rs = 1350.0
Thu Sep 17 21:02:40 EDT 2020            Case 883, 900 ended

Thu Sep 17 21:02:40 EDT 2020            Case 889, 900 started

4
s = 889,         r = 29.8,       [889|889|2667], (0,0)--( 59, 37)--( 32,  5),
as = 1778,       [889|2667|3556], ( -5, 27),             rs = 1333.5
s = 892,         r = 29.9,       [892|892|2676], (0,0)--( 56, 46)--( 34, 12),
as = 1784,       [892|2676|3568], (-12, 22),             rs = 1338.0
s = 900,         r = 17.3,       [900|900|900], (0,0)--( 30, 30)--( 30,  0),
as = 900,        [900|900| 900], (  0, 30),              rs = 900.0
s = 900,         r = 30.0,       [900|900|2700], (0,0)--( 60, 30)--( 30, 30),
as = 1800,       [903|2700|3783], ( -2,-31),             rs = 1350.0
Thu Sep 17 21:02:40 EDT 2020            Case 889, 900 ended

Thu Sep 17 21:02:40 EDT 2020            Case 949, 972 started

8
s = 949,         r = 30.8,       [949|949|2847], (0,0)--( 61, 38)--( 28, 33),
as = 1898,       [949|2847|3796], (  5,-28),             rs = 1423.5
s = 961,         r = 31.0,       [961|961|2883], (0,0)--( 62, 31)--( 31,  0),
as = 1922,       [964|2883|4033], ( -2, 30),             rs = 1441.5
s = 964,         r = 31.0,       [964|964|2892], (0,0)--( 62, 34)--( 32,  2),
as = 1928,       [964|2892|3856], ( -2, 30),             rs = 1446.0
s = 967,         r = 31.1,       [967|967|2901], (0,0)--( 61, 41)--( 27, 34),
as = 1913,       [949|2901|4033], (  5,-28),             rs = 1440.0
s = 972,         r = 18.0,       [949|961|1008], (0,0)--( 36, 24)--( 24,-11),
as = 984,        [949|997|1008], ( 13, 36),              rs = 978.0
s = 972,         r = 31.6,       [949|1008|2953], (0,0)--( 59, 11)--( 24,-12),
as = 1944,       [961|2953|4032], ( 11, 35),             rs = 1458.0
s = 972,         r = 18.0,       [972|972|972], (0,0)--( 36, 18)--( 18, 36),
as = 972,        [972|972| 972], ( 18,-18),              rs = 972.0
s = 972,         r = 31.2,       [972|972|2916], (0,0)--( 54, 54)--( 36, 18),
as = 1944,       [973|2916|3997], (-19, 17),             rs = 1458.0
Thu Sep 17 21:02:41 EDT 2020            Case 949, 972 ended

Thu Sep 17 21:02:41 EDT 2020            Case 961, 972 started

7
s = 950,         r = 32.0,       [961|975|2956], (0,0)--( 60, 46)--( 25, 35),
as = 1992,       [1008|2956|4084], ( 72, 22),            rs = 1471.0
s = 961,         r = 31.0,       [961|961|2883], (0,0)--( 62, 31)--( 31,  0),
as = 1922,       [964|2883|4033], ( -2, 30),             rs = 1441.5
s = 964,         r = 31.0,       [964|964|2892], (0,0)--( 62, 34)--( 32,  2),
as = 1922,       [961|2892|4039], ( 62, 65),             rs = 1443.0
s = 967,         r = 31.1,       [967|967|2901], (0,0)--( 61, 41)--( 27, 34),
as = 1934,       [967|2901|3868], (  7,-27),             rs = 1450.5
s = 972,         r = 32.0,       [961|1008|2989], (0,0)--( 60, 13)--( 36, 24),
as = 2004,       [1008|2989|4057], (-12,-36),            rs = 1488.0
s = 972,         r = 18.0,       [972|972|972], (0,0)--( 36, 18)--( 18, 36),
as = 972,        [972|972| 972], ( 18,-18),              rs = 972.0
s = 972,         r = 31.2,       [972|972|2916], (0,0)--( 54, 54)--( 36, 18),
as = 1944,       [973|2916|3997], (-19, 17),             rs = 1458.0
Thu Sep 17 21:02:42 EDT 2020            Case 961, 972 ended

Thu Sep 17 21:02:42 EDT 2020            Case 1033, 1047 started

5
s = 1033,        r = 32.1,       [1033|1033|3099], (0,0)--( 58, 53)--( 21, 37),
as = 2066,       [1033|3099|4132], ( 16,-21),            rs = 1549.5
s = 1036,        r = 32.2,       [1036|1036|3108], (0,0)--( 64, 38)--( 30, 34),
as = 2072,       [1036|3108|4144], (  4,-30),            rs = 1554.0
s = 1039,        r = 32.2,       [1039|1039|3117], (0,0)--( 59, 52)--( 37, 15),
as = 2078,       [1039|3117|4156], (-15, 22),            rs = 1558.5
s = 1047,        r = 18.7,       [1047|1047|1047], (0,0)--( 37, 23)--( 23,-14),
as = 1047,       [1047|1047|1047], ( 14, 37),            rs = 1047.0
s = 1047,        r = 32.4,       [1047|1047|3141], (0,0)--( 60, 51)--( 37, 14),
as = 2085,       [1039|3141|4291], (-15, 22),            rs = 1566.0
Thu Sep 17 21:02:44 EDT 2020            Case 1033, 1047 ended

Thu Sep 17 21:02:44 EDT 2020            Case 1036, 1047 started

7
s = 1024,        r = 33.2,       [1039|1047|3184], (0,0)--( 60, 52)--( 23, 37),
as = 2152,       [1092|3184|4396], ( 76, 30),            rs = 1588.0
s = 1026,        r = 33.2,       [1036|1053|3187], (0,0)--( 63, 46)--( 27, 36),
as = 2144,       [1083|3187|4396], ( 74, 20),            rs = 1585.0
s = 1036,        r = 32.2,       [1036|1036|3108], (0,0)--( 64, 38)--( 30, 34),
as = 2072,       [1036|3108|4144], (  4,-30),            rs = 1554.0
s = 1039,        r = 32.2,       [1039|1039|3117], (0,0)--( 59, 52)--( 37, 15),
as = 2078,       [1039|3117|4156], (-15, 22),            rs = 1558.5
s = 1046,        r = 33.2,       [1036|1083|3217], (0,0)--( 63, 16)--( 37, 26),
as = 2155,       [1083|3217|4363], (-11,-37),            rs = 1600.5
s = 1047,        r = 18.7,       [1047|1047|1047], (0,0)--( 37, 23)--( 23,-14),
as = 1024,       [1039|1047|3184], ( 52, 60),            rs = 1035.5
s = 1047,        r = 32.4,       [1047|1047|3141], (0,0)--( 60, 51)--( 37, 14),
as = 2085,       [1039|3141|4291], (-15, 22),            rs = 1566.0
Thu Sep 17 21:02:45 EDT 2020            Case 1036, 1047 ended

Thu Sep 17 21:02:45 EDT 2020            Case 1057, 1083 started

9
s = 1057,        r = 32.5,       [1057|1057|3171], (0,0)--( 65, 34)--( 33,  1),
as = 2111,       [1057|3171|4423], ( 66, 67),            rs = 1584.0
s = 1063,        r = 32.6,       [1063|1063|3189], (0,0)--( 65, 37)--( 34,  3),
as = 2117,       [1057|3189|4441], ( 64, 69),            rs = 1590.0
s = 1069,        r = 32.7,       [1069|1069|3207], (0,0)--( 62, 49)--( 37, 12),
as = 2138,       [1069|3207|4276], (-12, 25),            rs = 1603.5
s = 1072,        r = 32.7,       [1072|1072|3216], (0,0)--( 64, 44)--( 28, 36),
as = 2144,       [1072|3216|4288], (  8,-28),            rs = 1608.0
s = 1075,        r = 32.8,       [1075|1075|3225], (0,0)--( 65, 40)--( 35,  5),
as = 2150,       [1075|3225|4300], ( -5, 30),            rs = 1612.5
s = 1081,        r = 19.0,       [1057|1069|1119], (0,0)--( 38, 25)--( 25,-12),
as = 1094,       [1057|1108|1119], ( 14, 38),            rs = 1087.5
s = 1081,        r = 33.3,       [1057|1119|3283], (0,0)--( 62, 11)--( 25,-13),
as = 2162,       [1069|3283|4476], ( 12, 37),            rs = 1621.5
s = 1083,        r = 19.0,       [1083|1083|1083], (0,0)--( 38, 19)--( 19, 38),
as = 1083,       [1083|1083|1083], ( 19,-19),            rs = 1083.0
s = 1083,        r = 32.9,       [1083|1083|3249], (0,0)--( 63, 48)--( 37, 11),
as = 2151,       [1069|3249|4429], (-12, 25),            rs = 1617.0
Thu Sep 17 21:02:46 EDT 2020            Case 1057, 1083 ended

Thu Sep 17 21:02:46 EDT 2020            Case 1063, 1083 started

6
s = 1063,        r = 32.6,       [1063|1063|3189], (0,0)--( 65, 37)--( 34,  3),
as = 2126,       [1063|3189|4252], ( -3, 31),            rs = 1594.5
s = 1069,        r = 32.7,       [1069|1069|3207], (0,0)--( 62, 49)--( 37, 12),
as = 2138,       [1069|3207|4276], (-12, 25),            rs = 1603.5
s = 1072,        r = 32.7,       [1072|1072|3216], (0,0)--( 64, 44)--( 28, 36),
as = 2144,       [1072|3216|4288], (  8,-28),            rs = 1608.0
s = 1075,        r = 32.8,       [1075|1075|3225], (0,0)--( 65, 40)--( 35,  5),
as = 2135,       [1063|3225|4483], ( 62, 71),            rs = 1605.0
s = 1083,        r = 19.0,       [1083|1083|1083], (0,0)--( 38, 19)--( 19, 38),
as = 1083,       [1083|1083|1083], ( 19,-19),            rs = 1083.0
s = 1083,        r = 32.9,       [1083|1083|3249], (0,0)--( 63, 48)--( 37, 11),
as = 2151,       [1069|3249|4429], (-12, 25),            rs = 1617.0
Thu Sep 17 21:02:47 EDT 2020            Case 1063, 1083 ended

Thu Sep 17 21:02:47 EDT 2020            Case 1069, 1083 started

7
s = 1057,        r = 33.7,       [1069|1083|3283], (0,0)--( 63, 49)--( 26, 37),
as = 2212,       [1119|3283|4528], ( 76, 24),            rs = 1634.5
s = 1069,        r = 32.7,       [1069|1069|3207], (0,0)--( 62, 49)--( 37, 12),
as = 2138,       [1069|3207|4276], (-12, 25),            rs = 1603.5
s = 1072,        r = 32.7,       [1072|1072|3216], (0,0)--( 64, 44)--( 28, 36),
as = 2144,       [1072|3216|4288], (  8,-28),            rs = 1608.0
s = 1075,        r = 32.8,       [1075|1075|3225], (0,0)--( 65, 40)--( 35,  5),
as = 2150,       [1075|3225|4300], ( -5, 30),            rs = 1612.5
s = 1081,        r = 33.7,       [1069|1119|3319], (0,0)--( 63, 13)--( 38, 25),
as = 2225,       [1119|3319|4501], (-13,-38),            rs = 1653.0
s = 1083,        r = 19.0,       [1083|1083|1083], (0,0)--( 38, 19)--( 19, 38),
as = 1083,       [1083|1083|1083], ( 19,-19),            rs = 1083.0
s = 1083,        r = 32.9,       [1083|1083|3249], (0,0)--( 63, 48)--( 37, 11),
as = 2151,       [1069|3249|4429], (-12, 25),            rs = 1617.0
Thu Sep 17 21:02:49 EDT 2020            Case 1069, 1083 ended

Thu Sep 17 21:02:49 EDT 2020            Case 1072, 1083 started

4
s = 1072,        r = 32.7,       [1072|1072|3216], (0,0)--( 64, 44)--( 28, 36),
as = 2144,       [1072|3216|4288], (  8,-28),            rs = 1608.0
s = 1075,        r = 32.8,       [1075|1075|3225], (0,0)--( 65, 40)--( 35,  5),
as = 2150,       [1075|3225|4300], ( -5, 30),            rs = 1612.5
s = 1083,        r = 19.0,       [1083|1083|1083], (0,0)--( 38, 19)--( 19, 38),
as = 1083,       [1083|1083|1083], ( 19,-19),            rs = 1083.0
s = 1083,        r = 32.9,       [1083|1083|3249], (0,0)--( 63, 48)--( 37, 11),
as = 2166,       [1083|3249|4332], (-11, 26),            rs = 1624.5
Thu Sep 17 21:02:50 EDT 2020            Case 1072, 1083 ended

Thu Sep 17 21:02:50 EDT 2020            Case 1123, 1137 started

5
s = 1123,        r = 33.5,       [1123|1123|3369], (0,0)--( 67, 35)--( 33, 34),
as = 2243,       [1123|3369|4693], ( -1,-34),            rs = 1683.0
s = 1129,        r = 33.6,       [1129|1129|3387], (0,0)--( 67, 38)--( 32, 35),
as = 2249,       [1123|3387|4711], (  1,-33),            rs = 1689.0
s = 1132,        r = 33.6,       [1132|1132|3396], (0,0)--( 64, 50)--( 26, 38),
as = 2264,       [1132|3396|4528], ( 12,-26),            rs = 1698.0
s = 1137,        r = 19.5,       [1137|1137|1137], (0,0)--( 37, 29)--( 29, -8),
as = 1137,       [1137|1137|1137], (  8, 37),            rs = 1137.0
s = 1137,        r = 33.7,       [1137|1137|3411], (0,0)--( 66, 45)--( 37,  8),
as = 2274,       [1137|3411|4548], ( -8, 29),            rs = 1705.5
Thu Sep 17 21:02:51 EDT 2020            Case 1123, 1137 ended

Thu Sep 17 21:02:51 EDT 2020            Case 1147, 1161 started

8
s = 1136,        r = 34.9,       [1147|1164|3523], (0,0)--( 66, 49)--( 28, 38),
as = 2370,       [1197|3523|4852], ( 78, 22),            rs = 1753.0
s = 1147,        r = 33.9,       [1147|1147|3441], (0,0)--( 65, 49)--( 38, 11),
as = 2294,       [1147|3441|4588], (-11, 27),            rs = 1720.5
s = 1153,        r = 34.0,       [1153|1153|3459], (0,0)--( 62, 55)--( 39, 16),
as = 2306,       [1153|3459|4612], (-16, 23),            rs = 1729.5
s = 1156,        r = 34.0,       [1156|1156|3468], (0,0)--( 68, 34)--( 34,  0),
as = 2312,       [1159|3468|4831], ( -2, 33),            rs = 1734.0
s = 1158,        r = 34.8,       [1147|1197|3556], (0,0)--( 66, 16)--( 39, 27),
as = 2382,       [1197|3556|4819], (-12,-39),            rs = 1770.0
s = 1159,        r = 34.0,       [1159|1159|3477], (0,0)--( 68, 37)--( 35,  2),
as = 2312,       [1156|3477|4837], ( 68, 71),            rs = 1735.5
s = 1161,        r = 19.7,       [1161|1161|1161], (0,0)--( 39, 24)--( 24,-15),
as = 1161,       [1161|1161|1161], ( 15, 39),            rs = 1161.0
s = 1161,        r = 34.1,       [1161|1161|3483], (0,0)--( 63, 54)--( 39, 15),
as = 2313,       [1153|3483|4753], (-16, 23),            rs = 1737.0
Thu Sep 17 21:02:53 EDT 2020            Case 1147, 1161 ended

Thu Sep 17 21:02:53 EDT 2020            Case 1168, 1191 started

5
s = 1168,        r = 34.2,       [1168|1168|3504], (0,0)--( 68, 40)--( 36,  4),
as = 2336,       [1168|3504|4672], ( -4, 32),            rs = 1752.0
s = 1171,        r = 34.2,       [1171|1171|3513], (0,0)--( 64, 53)--( 25, 39),
as = 2342,       [1171|3513|4684], ( 14,-25),            rs = 1756.5
s = 1183,        r = 34.4,       [1183|1183|3549], (0,0)--( 68, 43)--( 37,  6),
as = 2348,       [1168|3549|4921], ( 64, 75),            rs = 1765.5
s = 1191,        r = 19.9,       [1191|1191|1191], (0,0)--( 35, 34)--( 34, -1),
as = 1191,       [1191|1191|1191], (  1, 35),            rs = 1191.0
s = 1191,        r = 34.5,       [1191|1191|3573], (0,0)--( 69, 36)--( 35,  1),
as = 2382,       [1191|3573|4764], ( -1, 34),            rs = 1786.5
Thu Sep 17 21:02:54 EDT 2020            Case 1168, 1191 ended

Thu Sep 17 21:02:54 EDT 2020            Case 1171, 1191 started

4
s = 1171,        r = 34.2,       [1171|1171|3513], (0,0)--( 64, 53)--( 25, 39),
as = 2342,       [1171|3513|4684], ( 14,-25),            rs = 1756.5
s = 1183,        r = 34.4,       [1183|1183|3549], (0,0)--( 68, 43)--( 37,  6),
as = 2366,       [1183|3549|4732], ( -6, 31),            rs = 1774.5
s = 1191,        r = 19.9,       [1191|1191|1191], (0,0)--( 35, 34)--( 34, -1),
as = 1191,       [1191|1191|1191], (  1, 35),            rs = 1191.0
s = 1191,        r = 34.5,       [1191|1191|3573], (0,0)--( 69, 36)--( 35,  1),
as = 2382,       [1191|3573|4764], ( -1, 34),            rs = 1786.5
Thu Sep 17 21:02:56 EDT 2020            Case 1171, 1191 ended

Thu Sep 17 21:02:56 EDT 2020            Case 1213, 1227 started

5
s = 1213,        r = 34.8,       [1213|1213|3639], (0,0)--( 67, 50)--( 28, 39),
as = 2426,       [1213|3639|4852], ( 11,-28),            rs = 1819.5
s = 1216,        r = 34.9,       [1216|1216|3648], (0,0)--( 64, 56)--( 24, 40),
as = 2432,       [1216|3648|4864], ( 16,-24),            rs = 1824.0
s = 1225,        r = 35.0,       [1225|1225|3675], (0,0)--( 70, 35)--( 35, 35),
as = 2450,       [1228|3675|5113], ( -2,-36),            rs = 1837.5
s = 1227,        r = 20.2,       [1227|1227|1227], (0,0)--( 38, 31)--( 31, -7),
as = 1227,       [1227|1227|1227], (  7, 38),            rs = 1227.0
s = 1227,        r = 35.0,       [1227|1227|3681], (0,0)--( 69, 45)--( 38,  7),
as = 2454,       [1227|3681|4908], ( -7, 31),            rs = 1840.5
Thu Sep 17 21:02:57 EDT 2020            Case 1213, 1227 ended

Thu Sep 17 21:02:57 EDT 2020            Case 1237, 1251 started

4
s = 1237,        r = 35.2,       [1237|1237|3711], (0,0)--( 70, 41)--( 33, 37),
as = 2474,       [1237|3711|4948], (  4,-33),            rs = 1855.5
s = 1249,        r = 35.3,       [1249|1249|3747], (0,0)--( 67, 53)--( 27, 40),
as = 2498,       [1249|3747|4996], ( 13,-27),            rs = 1873.5
s = 1251,        r = 20.4,       [1251|1251|1251], (0,0)--( 39, 30)--( 30, -9),
as = 1251,       [1251|1251|1251], (  9, 39),            rs = 1251.0
s = 1251,        r = 35.4,       [1251|1251|3753], (0,0)--( 69, 48)--( 39,  9),
as = 2502,       [1251|3753|5004], ( -9, 30),            rs = 1876.5
Thu Sep 17 21:02:59 EDT 2020            Case 1237, 1251 ended

Thu Sep 17 21:02:59 EDT 2020            Case 1264, 1281 started

8
s = 1252,        r = 36.5,       [1264|1281|3877], (0,0)--( 69, 52)--( 29, 40),
as = 2608,       [1317|3877|5332], ( 82, 24),            rs = 1930.0
s = 1264,        r = 35.6,       [1264|1264|3792], (0,0)--( 68, 52)--( 40, 12),
as = 2528,       [1264|3792|5056], (-12, 28),            rs = 1896.0
s = 1267,        r = 35.6,       [1267|1267|3801], (0,0)--( 71, 40)--( 37,  3),
as = 2534,       [1267|3801|5068], ( -3, 34),            rs = 1900.5
s = 1273,        r = 35.7,       [1273|1273|3819], (0,0)--( 70, 47)--( 31, 39),
as = 2546,       [1273|3819|5092], (  8,-31),            rs = 1909.5
s = 1276,        r = 36.5,       [1264|1317|3913], (0,0)--( 69, 16)--( 41, 28),
as = 2621,       [1317|3913|5299], (-13,-41),            rs = 1948.5
s = 1279,        r = 35.8,       [1279|1279|3837], (0,0)--( 71, 43)--( 38,  5),
as = 2543,       [1267|3837|5317], ( 68, 77),            rs = 1911.0
s = 1281,        r = 20.7,       [1281|1281|1281], (0,0)--( 41, 25)--( 25,-16),
as = 1281,       [1281|1281|1281], ( 16, 41),            rs = 1281.0
s = 1281,        r = 35.8,       [1281|1281|3843], (0,0)--( 69, 51)--( 40, 11),
as = 2544,       [1264|3843|5227], (-12, 28),            rs = 1912.5
Thu Sep 17 21:03:00 EDT 2020            Case 1264, 1281 ended

Thu Sep 17 21:03:00 EDT 2020            Case 1267, 1281 started

5
s = 1267,        r = 35.6,       [1267|1267|3801], (0,0)--( 71, 40)--( 37,  3),
as = 2534,       [1267|3801|5068], ( -3, 34),            rs = 1900.5
s = 1273,        r = 35.7,       [1273|1273|3819], (0,0)--( 70, 47)--( 31, 39),
as = 2546,       [1273|3819|5092], (  8,-31),            rs = 1909.5
s = 1279,        r = 35.8,       [1279|1279|3837], (0,0)--( 71, 43)--( 38,  5),
as = 2543,       [1267|3837|5317], ( 68, 77),            rs = 1911.0
s = 1281,        r = 20.7,       [1281|1281|1281], (0,0)--( 41, 25)--( 25,-16),
as = 1281,       [1281|1281|1281], ( 16, 41),            rs = 1281.0
s = 1281,        r = 35.8,       [1281|1281|3843], (0,0)--( 69, 51)--( 40, 11),
as = 2562,       [1281|3843|5124], (-11, 29),            rs = 1921.5
Thu Sep 17 21:03:02 EDT 2020            Case 1267, 1281 ended

Thu Sep 17 21:03:02 EDT 2020            Case 1372, 1389 started

5
s = 1372,        r = 37.0,       [1372|1372|4116], (0,0)--( 74, 40)--( 38,  2),
as = 2744,       [1372|4116|5488], ( -2, 36),            rs = 2058.0
s = 1381,        r = 37.2,       [1381|1381|4143], (0,0)--( 74, 43)--( 39,  4),
as = 2750,       [1372|4143|5737], ( 72, 79),            rs = 2065.5
s = 1387,        r = 37.2,       [1387|1387|4161], (0,0)--( 71, 55)--( 42, 13),
as = 2774,       [1387|4161|5548], (-13, 29),            rs = 2080.5
s = 1389,        r = 21.5,       [1389|1389|1389], (0,0)--( 43, 23)--( 23,-20),
as = 1389,       [1389|1389|1389], ( 20, 43),            rs = 1389.0
s = 1389,        r = 37.3,       [1389|1389|4167], (0,0)--( 66, 63)--( 43, 20),
as = 2775,       [1387|4167|5683], (-21, 22),            rs = 2082.0
Thu Sep 17 21:03:04 EDT 2020            Case 1372, 1389 ended

Thu Sep 17 21:03:04 EDT 2020            Case 1429, 1443 started

4
s = 1414,        r = 38.8,       [1429|1443|4372], (0,0)--( 72, 58)--( 29, 43),
as = 2944,       [1488|4372|6004], ( 88, 30),            rs = 2179.0
s = 1429,        r = 37.8,       [1429|1429|4287], (0,0)--( 71, 58)--( 43, 15),
as = 2858,       [1429|4287|5716], (-15, 28),            rs = 2143.5
s = 1443,        r = 21.9,       [1443|1443|1443], (0,0)--( 43, 29)--( 29,-14),
as = 1414,       [1429|1443|4372], ( 58, 72),            rs = 1428.5
s = 1443,        r = 38.0,       [1443|1443|4329], (0,0)--( 75, 48)--( 41,  7),
as = 2886,       [1443|4329|5772], ( -7, 34),            rs = 2164.5
Thu Sep 17 21:03:06 EDT 2020            Case 1429, 1443 ended

Thu Sep 17 21:03:06 EDT 2020            Case 1468, 1488 started

6
s = 1468,        r = 38.3,       [1468|1468|4404], (0,0)--( 70, 62)--( 26, 44),
as = 2936,       [1468|4404|5872], ( 18,-26),            rs = 2202.0
s = 1471,        r = 38.4,       [1471|1471|4413], (0,0)--( 76, 47)--( 35, 41),
as = 2942,       [1471|4413|5884], (  6,-35),            rs = 2206.5
s = 1477,        r = 38.4,       [1477|1477|4431], (0,0)--( 74, 55)--( 43, 12),
as = 2954,       [1477|4431|5908], (-12, 31),            rs = 2215.5
s = 1483,        r = 38.5,       [1483|1483|4449], (0,0)--( 77, 40)--( 39,  1),
as = 2963,       [1483|4449|6163], ( 78, 79),            rs = 2223.0
s = 1488,        r = 22.3,       [1488|1488|1488], (0,0)--( 44, 28)--( 28,-16),
as = 1488,       [1488|1488|1488], ( 16, 44),            rs = 1488.0
s = 1488,        r = 38.6,       [1488|1488|4464], (0,0)--( 72, 60)--( 44, 16),
as = 2964,       [1477|4464|6073], (-17, 27),            rs = 2226.0
Thu Sep 17 21:03:09 EDT 2020            Case 1468, 1488 ended

Thu Sep 17 21:03:09 EDT 2020            Case 1471, 1488 started

5
s = 1471,        r = 38.4,       [1471|1471|4413], (0,0)--( 76, 47)--( 35, 41),
as = 2942,       [1471|4413|5884], (  6,-35),            rs = 2206.5
s = 1477,        r = 38.4,       [1477|1477|4431], (0,0)--( 74, 55)--( 43, 12),
as = 2954,       [1477|4431|5908], (-12, 31),            rs = 2215.5
s = 1483,        r = 38.5,       [1483|1483|4449], (0,0)--( 77, 40)--( 39,  1),
as = 2963,       [1483|4449|6163], ( 78, 79),            rs = 2223.0
s = 1488,        r = 22.3,       [1488|1488|1488], (0,0)--( 44, 28)--( 28,-16),
as = 1488,       [1488|1488|1488], ( 16, 44),            rs = 1488.0
s = 1488,        r = 38.6,       [1488|1488|4464], (0,0)--( 72, 60)--( 44, 16),
as = 2964,       [1477|4464|6073], (-17, 27),            rs = 2226.0
Thu Sep 17 21:03:11 EDT 2020            Case 1471, 1488 ended

Thu Sep 17 21:03:11 EDT 2020            Case 1501, 1521 started

5
s = 1501,        r = 38.7,       [1501|1501|4503], (0,0)--( 77, 46)--( 41,  5),
as = 3002,       [1501|4503|6004], ( -5, 36),            rs = 2251.5
s = 1516,        r = 38.9,       [1516|1516|4548], (0,0)--( 74, 58)--( 44, 14),
as = 3032,       [1516|4548|6064], (-14, 30),            rs = 2274.0
s = 1519,        r = 39.0,       [1519|1519|4557], (0,0)--( 77, 49)--( 42,  7),
as = 3017,       [1501|4557|6289], ( 72, 85),            rs = 2268.0
s = 1521,        r = 22.5,       [1521|1521|1521], (0,0)--( 45, 24)--( 24,-21),
as = 1521,       [1521|1521|1521], ( 21, 45),            rs = 1521.0
s = 1521,        r = 39.0,       [1521|1521|4563], (0,0)--( 78, 39)--( 39, 39),
as = 3042,       [1521|4563|6084], (  0,-39),            rs = 2281.5
Thu Sep 17 21:03:13 EDT 2020            Case 1501, 1521 ended

Thu Sep 17 21:03:13 EDT 2020            Case 1549, 1569 started

6
s = 1549,        r = 39.4,       [1549|1549|4647], (0,0)--( 73, 62)--( 28, 45),
as = 3098,       [1549|4647|6196], ( 17,-28),            rs = 2323.5
s = 1552,        r = 39.4,       [1552|1552|4656], (0,0)--( 76, 56)--( 32, 44),
as = 3104,       [1552|4656|6208], ( 12,-32),            rs = 2328.0
s = 1561,        r = 39.5,       [1561|1561|4683], (0,0)--( 79, 41)--( 39, 40),
as = 3119,       [1561|4683|6481], ( -1,-40),            rs = 2340.0
s = 1567,        r = 39.6,       [1567|1567|4701], (0,0)--( 79, 44)--( 38, 41),
as = 3125,       [1561|4701|6499], (  1,-39),            rs = 2346.0
s = 1569,        r = 22.9,       [1569|1569|1569], (0,0)--( 43, 35)--( 35, -8),
as = 1569,       [1569|1569|1569], (  8, 43),            rs = 1569.0
s = 1569,        r = 39.6,       [1569|1569|4707], (0,0)--( 78, 51)--( 43,  8),
as = 3138,       [1569|4707|6276], ( -8, 35),            rs = 2353.5
Thu Sep 17 21:03:16 EDT 2020            Case 1549, 1569 ended

Thu Sep 17 21:03:16 EDT 2020            Case 1552, 1569 started

5
s = 1552,        r = 39.4,       [1552|1552|4656], (0,0)--( 76, 56)--( 32, 44),
as = 3104,       [1552|4656|6208], ( 12,-32),            rs = 2328.0
s = 1561,        r = 39.5,       [1561|1561|4683], (0,0)--( 79, 41)--( 39, 40),
as = 3119,       [1561|4683|6481], ( -1,-40),            rs = 2340.0
s = 1567,        r = 39.6,       [1567|1567|4701], (0,0)--( 79, 44)--( 38, 41),
as = 3125,       [1561|4701|6499], (  1,-39),            rs = 2346.0
s = 1569,        r = 22.9,       [1569|1569|1569], (0,0)--( 43, 35)--( 35, -8),
as = 1569,       [1569|1569|1569], (  8, 43),            rs = 1569.0
s = 1569,        r = 39.6,       [1569|1569|4707], (0,0)--( 78, 51)--( 43,  8),
as = 3138,       [1569|4707|6276], ( -8, 35),            rs = 2353.5
Thu Sep 17 21:03:19 EDT 2020            Case 1552, 1569 ended

Thu Sep 17 21:03:19 EDT 2020            Case 1597, 1623 started

8
s = 1597,        r = 40.0,       [1597|1597|4791], (0,0)--( 79, 50)--( 36, 43),
as = 3194,       [1597|4791|6388], (  7,-36),            rs = 2395.5
s = 1600,        r = 40.0,       [1600|1600|4800], (0,0)--( 80, 40)--( 40,  0),
as = 3200,       [1603|4800|6643], ( -2, 39),            rs = 2400.0
s = 1603,        r = 40.0,       [1603|1603|4809], (0,0)--( 80, 43)--( 41,  2),
as = 3200,       [1600|4809|6649], ( 80, 83),            rs = 2401.5
s = 1609,        r = 40.1,       [1609|1609|4827], (0,0)--( 77, 58)--( 45, 13),
as = 3218,       [1609|4827|6436], (-13, 32),            rs = 2413.5
s = 1612,        r = 40.1,       [1612|1612|4836], (0,0)--( 80, 46)--( 42,  4),
as = 3212,       [1603|4836|6679], ( 78, 85),            rs = 2412.0
s = 1621,        r = 40.3,       [1621|1621|4863], (0,0)--( 79, 53)--( 35, 44),
as = 3215,       [1597|4863|6697], (  7,-36),            rs = 2418.0
s = 1623,        r = 23.3,       [1623|1623|1623], (0,0)--( 46, 29)--( 29,-17),
as = 1623,       [1623|1623|1623], ( 17, 46),            rs = 1623.0
s = 1623,        r = 40.3,       [1623|1623|4869], (0,0)--( 75, 63)--( 46, 17),
as = 3234,       [1612|4869|6619], (-18, 28),            rs = 2428.5
Thu Sep 17 21:03:21 EDT 2020            Case 1597, 1623 ended

Thu Sep 17 21:03:21 EDT 2020            Case 1600, 1623 started

7
s = 1600,        r = 40.0,       [1600|1600|4800], (0,0)--( 80, 40)--( 40,  0),
as = 3200,       [1603|4800|6643], ( -2, 39),            rs = 2400.0
s = 1603,        r = 40.0,       [1603|1603|4809], (0,0)--( 80, 43)--( 41,  2),
as = 3200,       [1600|4809|6649], ( 80, 83),            rs = 2401.5
s = 1609,        r = 40.1,       [1609|1609|4827], (0,0)--( 77, 58)--( 45, 13),
as = 3218,       [1609|4827|6436], (-13, 32),            rs = 2413.5
s = 1612,        r = 40.1,       [1612|1612|4836], (0,0)--( 80, 46)--( 42,  4),
as = 3212,       [1603|4836|6679], ( 78, 85),            rs = 2412.0
s = 1621,        r = 40.3,       [1621|1621|4863], (0,0)--( 79, 53)--( 35, 44),
as = 3242,       [1621|4863|6484], (  9,-35),            rs = 2431.5
s = 1623,        r = 23.3,       [1623|1623|1623], (0,0)--( 46, 29)--( 29,-17),
as = 1623,       [1623|1623|1623], ( 17, 46),            rs = 1623.0
s = 1623,        r = 40.3,       [1623|1623|4869], (0,0)--( 75, 63)--( 46, 17),
as = 3234,       [1612|4869|6619], (-18, 28),            rs = 2428.5
Thu Sep 17 21:03:24 EDT 2020            Case 1600, 1623 ended

Thu Sep 17 21:03:24 EDT 2020            Case 1603, 1623 started

6
s = 1603,        r = 40.0,       [1603|1603|4809], (0,0)--( 80, 43)--( 41,  2),
as = 3206,       [1603|4809|6412], ( -2, 39),            rs = 2404.5
s = 1609,        r = 40.1,       [1609|1609|4827], (0,0)--( 77, 58)--( 45, 13),
as = 3218,       [1609|4827|6436], (-13, 32),            rs = 2413.5
s = 1612,        r = 40.1,       [1612|1612|4836], (0,0)--( 80, 46)--( 42,  4),
as = 3212,       [1603|4836|6679], ( 78, 85),            rs = 2412.0
s = 1621,        r = 40.3,       [1621|1621|4863], (0,0)--( 79, 53)--( 35, 44),
as = 3242,       [1621|4863|6484], (  9,-35),            rs = 2431.5
s = 1623,        r = 23.3,       [1623|1623|1623], (0,0)--( 46, 29)--( 29,-17),
as = 1623,       [1623|1623|1623], ( 17, 46),            rs = 1623.0
s = 1623,        r = 40.3,       [1623|1623|4869], (0,0)--( 75, 63)--( 46, 17),
as = 3234,       [1612|4869|6619], (-18, 28),            rs = 2428.5
Thu Sep 17 21:03:27 EDT 2020            Case 1603, 1623 ended

Thu Sep 17 21:03:27 EDT 2020            Case 1609, 1623 started

8
s = 1594,        r = 41.1,       [1612|1623|4921], (0,0)--( 75, 64)--( 29, 46),
as = 3316,       [1677|4921|6748], ( 94, 36),            rs = 2455.0
s = 1596,        r = 41.1,       [1609|1629|4924], (0,0)--( 78, 58)--( 33, 45),
as = 3308,       [1668|4924|6748], ( 92, 26),            rs = 2452.0
s = 1609,        r = 40.1,       [1609|1609|4827], (0,0)--( 77, 58)--( 45, 13),
as = 3218,       [1609|4827|6436], (-13, 32),            rs = 2413.5
s = 1612,        r = 40.1,       [1612|1612|4836], (0,0)--( 80, 46)--( 42,  4),
as = 3224,       [1612|4836|6448], ( -4, 38),            rs = 2418.0
s = 1621,        r = 40.3,       [1621|1621|4863], (0,0)--( 79, 53)--( 35, 44),
as = 3242,       [1621|4863|6484], (  9,-35),            rs = 2431.5
s = 1622,        r = 41.1,       [1609|1668|4963], (0,0)--( 78, 19)--( 46, 32),
as = 3322,       [1668|4963|6709], (-14,-46),            rs = 2472.0
s = 1623,        r = 23.3,       [1623|1623|1623], (0,0)--( 46, 29)--( 29,-17),
as = 1594,       [1612|1623|4921], ( 64, 75),            rs = 1608.5
s = 1623,        r = 40.3,       [1623|1623|4869], (0,0)--( 75, 63)--( 46, 17),
as = 3234,       [1612|4869|6619], (-18, 28),            rs = 2428.5
Thu Sep 17 21:03:29 EDT 2020            Case 1609, 1623 ended

Thu Sep 17 21:03:29 EDT 2020            Case 1681, 1701 started

7
s = 1681,        r = 41.0,       [1681|1681|5043], (0,0)--( 82, 41)--( 41, 41),
as = 3362,       [1684|5043|6973], ( -2,-42),            rs = 2521.5
s = 1684,        r = 41.0,       [1684|1684|5052], (0,0)--( 82, 44)--( 40, 42),
as = 3362,       [1681|5052|6979], (  0,-41),            rs = 2523.0
s = 1687,        r = 41.1,       [1687|1687|5061], (0,0)--( 79, 59)--( 33, 46),
as = 3374,       [1687|5061|6748], ( 13,-33),            rs = 2530.5
s = 1693,        r = 41.1,       [1693|1693|5079], (0,0)--( 82, 47)--( 39, 43),
as = 3374,       [1684|5079|7009], (  2,-40),            rs = 2533.5
s = 1699,        r = 41.2,       [1699|1699|5097], (0,0)--( 77, 64)--( 47, 17),
as = 3398,       [1699|5097|6796], (-17, 30),            rs = 2548.5
s = 1701,        r = 23.8,       [1701|1701|1701], (0,0)--( 45, 36)--( 36, -9),
as = 1701,       [1701|1701|1701], (  9, 45),            rs = 1701.0
s = 1701,        r = 41.2,       [1701|1701|5103], (0,0)--( 81, 54)--( 45,  9),
as = 3402,       [1701|5103|6804], ( -9, 36),            rs = 2551.5
Thu Sep 17 21:03:32 EDT 2020            Case 1681, 1701 ended

Thu Sep 17 21:03:32 EDT 2020            Case 1684, 1701 started

6
s = 1684,        r = 41.0,       [1684|1684|5052], (0,0)--( 82, 44)--( 40, 42),
as = 3368,       [1684|5052|6736], (  2,-40),            rs = 2526.0
s = 1687,        r = 41.1,       [1687|1687|5061], (0,0)--( 79, 59)--( 33, 46),
as = 3374,       [1687|5061|6748], ( 13,-33),            rs = 2530.5
s = 1693,        r = 41.1,       [1693|1693|5079], (0,0)--( 82, 47)--( 39, 43),
as = 3374,       [1684|5079|7009], (  2,-40),            rs = 2533.5
s = 1699,        r = 41.2,       [1699|1699|5097], (0,0)--( 77, 64)--( 47, 17),
as = 3398,       [1699|5097|6796], (-17, 30),            rs = 2548.5
s = 1701,        r = 23.8,       [1701|1701|1701], (0,0)--( 45, 36)--( 36, -9),
as = 1701,       [1701|1701|1701], (  9, 45),            rs = 1701.0
s = 1701,        r = 41.2,       [1701|1701|5103], (0,0)--( 81, 54)--( 45,  9),
as = 3402,       [1701|5103|6804], ( -9, 36),            rs = 2551.5
Thu Sep 17 21:03:35 EDT 2020            Case 1684, 1701 ended

Thu Sep 17 21:03:35 EDT 2020            Case 1687, 1701 started

5
s = 1687,        r = 41.1,       [1687|1687|5061], (0,0)--( 79, 59)--( 33, 46),
as = 3374,       [1687|5061|6748], ( 13,-33),            rs = 2530.5
s = 1693,        r = 41.1,       [1693|1693|5079], (0,0)--( 82, 47)--( 39, 43),
as = 3386,       [1693|5079|6772], (  4,-39),            rs = 2539.5
s = 1699,        r = 41.2,       [1699|1699|5097], (0,0)--( 77, 64)--( 47, 17),
as = 3398,       [1699|5097|6796], (-17, 30),            rs = 2548.5
s = 1701,        r = 23.8,       [1701|1701|1701], (0,0)--( 45, 36)--( 36, -9),
as = 1701,       [1701|1701|1701], (  9, 45),            rs = 1701.0
s = 1701,        r = 41.2,       [1701|1701|5103], (0,0)--( 81, 54)--( 45,  9),
as = 3402,       [1701|5103|6804], ( -9, 36),            rs = 2551.5
Thu Sep 17 21:03:38 EDT 2020            Case 1687, 1701 ended

Thu Sep 17 21:03:38 EDT 2020            Case 1741, 1764 started

8
s = 1741,        r = 41.7,       [1741|1741|5223], (0,0)--( 83, 49)--( 44,  5),
as = 3482,       [1741|5223|6964], ( -5, 39),            rs = 2611.5
s = 1744,        r = 41.8,       [1744|1744|5232], (0,0)--( 76, 68)--( 28, 48),
as = 3488,       [1744|5232|6976], ( 20,-28),            rs = 2616.0
s = 1747,        r = 41.8,       [1747|1747|5241], (0,0)--( 80, 61)--( 47, 14),
as = 3494,       [1747|5241|6988], (-14, 33),            rs = 2620.5
s = 1753,        r = 41.9,       [1753|1753|5259], (0,0)--( 77, 67)--( 48, 19),
as = 3506,       [1753|5259|7012], (-19, 29),            rs = 2629.5
s = 1756,        r = 41.9,       [1756|1756|5268], (0,0)--( 82, 56)--( 36, 46),
as = 3512,       [1756|5268|7024], ( 10,-36),            rs = 2634.0
s = 1759,        r = 41.9,       [1759|1759|5277], (0,0)--( 83, 52)--( 45,  7),
as = 3497,       [1741|5277|7267], ( 78, 91),            rs = 2628.0
s = 1764,        r = 24.2,       [1764|1764|1764], (0,0)--( 48, 30)--( 30,-18),
as = 1764,       [1764|1764|1764], ( 18, 48),            rs = 1764.0
s = 1764,        r = 42.0,       [1764|1764|5292], (0,0)--( 84, 42)--( 42, 42),
as = 3528,       [1764|5292|7056], (  0,-42),            rs = 2646.0
Thu Sep 17 21:03:41 EDT 2020            Case 1741, 1764 ended

Thu Sep 17 21:03:41 EDT 2020            Case 1744, 1764 started

7
s = 1744,        r = 41.8,       [1744|1744|5232], (0,0)--( 76, 68)--( 28, 48),
as = 3488,       [1744|5232|6976], ( 20,-28),            rs = 2616.0
s = 1747,        r = 41.8,       [1747|1747|5241], (0,0)--( 80, 61)--( 47, 14),
as = 3494,       [1747|5241|6988], (-14, 33),            rs = 2620.5
s = 1753,        r = 41.9,       [1753|1753|5259], (0,0)--( 77, 67)--( 48, 19),
as = 3506,       [1753|5259|7012], (-19, 29),            rs = 2629.5
s = 1756,        r = 41.9,       [1756|1756|5268], (0,0)--( 82, 56)--( 36, 46),
as = 3512,       [1756|5268|7024], ( 10,-36),            rs = 2634.0
s = 1759,        r = 41.9,       [1759|1759|5277], (0,0)--( 83, 52)--( 45,  7),
as = 3518,       [1759|5277|7036], ( -7, 38),            rs = 2638.5
s = 1764,        r = 24.2,       [1764|1764|1764], (0,0)--( 48, 30)--( 30,-18),
as = 1764,       [1764|1764|1764], ( 18, 48),            rs = 1764.0
s = 1764,        r = 42.0,       [1764|1764|5292], (0,0)--( 84, 42)--( 42, 42),
as = 3528,       [1764|5292|7056], (  0,-42),            rs = 2646.0
Thu Sep 17 21:03:45 EDT 2020            Case 1744, 1764 ended

Thu Sep 17 21:03:45 EDT 2020            Case 1747, 1764 started

8
s = 1733,        r = 42.8,       [1747|1767|5341], (0,0)--( 81, 61)--( 34, 47),
as = 3588,       [1809|5341|7312], ( 96, 28),            rs = 2660.5
s = 1747,        r = 41.8,       [1747|1747|5241], (0,0)--( 80, 61)--( 47, 14),
as = 3494,       [1747|5241|6988], (-14, 33),            rs = 2620.5
s = 1753,        r = 41.9,       [1753|1753|5259], (0,0)--( 77, 67)--( 48, 19),
as = 3506,       [1753|5259|7012], (-19, 29),            rs = 2629.5
s = 1756,        r = 41.9,       [1756|1756|5268], (0,0)--( 82, 56)--( 36, 46),
as = 3512,       [1756|5268|7024], ( 10,-36),            rs = 2634.0
s = 1759,        r = 41.9,       [1759|1759|5277], (0,0)--( 83, 52)--( 45,  7),
as = 3518,       [1759|5277|7036], ( -7, 38),            rs = 2638.5
s = 1761,        r = 42.8,       [1747|1809|5383], (0,0)--( 81, 19)--( 48, 33),
as = 3603,       [1809|5383|7273], (-15,-48),            rs = 2682.0
s = 1764,        r = 24.2,       [1764|1764|1764], (0,0)--( 48, 30)--( 30,-18),
as = 1764,       [1764|1764|1764], ( 18, 48),            rs = 1764.0
s = 1764,        r = 42.0,       [1764|1764|5292], (0,0)--( 84, 42)--( 42, 42),
as = 3528,       [1767|5292|7311], ( -2,-43),            rs = 2646.0
Thu Sep 17 21:03:48 EDT 2020            Case 1747, 1764 ended

Thu Sep 17 21:03:48 EDT 2020            Case 1933, 1953 started

7
s = 1933,        r = 44.0,       [1933|1933|5799], (0,0)--( 85, 62)--( 36, 49),
as = 3866,       [1933|5799|7732], ( 13,-36),            rs = 2899.5
s = 1936,        r = 44.0,       [1936|1936|5808], (0,0)--( 88, 44)--( 44, 44),
as = 3872,       [1939|5808|8011], ( -2,-45),            rs = 2904.0
s = 1939,        r = 44.0,       [1939|1939|5817], (0,0)--( 88, 47)--( 43, 45),
as = 3872,       [1936|5817|8017], (  0,-44),            rs = 2905.5
s = 1948,        r = 44.1,       [1948|1948|5844], (0,0)--( 88, 50)--( 42, 46),
as = 3884,       [1939|5844|8047], (  2,-43),            rs = 2916.0
s = 1951,        r = 44.2,       [1951|1951|5853], (0,0)--( 77, 76)--( 51, 25),
as = 3902,       [1951|5853|7804], (-25, 26),            rs = 2926.5
s = 1953,        r = 25.5,       [1953|1953|1953], (0,0)--( 51, 27)--( 27,-24),
as = 1953,       [1953|1953|1953], ( 24, 51),            rs = 1953.0
s = 1953,        r = 44.2,       [1953|1953|5859], (0,0)--( 87, 57)--( 48,  9),
as = 3906,       [1953|5859|7812], ( -9, 39),            rs = 2929.5
Thu Sep 17 21:03:52 EDT 2020            Case 1933, 1953 ended

Thu Sep 17 21:03:52 EDT 2020            Case 1936, 1953 started

7
s = 1922,        r = 45.0,       [1939|1956|5917], (0,0)--( 84, 67)--( 34, 50),
as = 3978,       [2007|5917|8092], (102, 34),            rs = 2950.0
s = 1936,        r = 44.0,       [1936|1936|5808], (0,0)--( 88, 44)--( 44, 44),
as = 3872,       [1939|5808|8011], ( -2,-45),            rs = 2904.0
s = 1939,        r = 44.0,       [1939|1939|5817], (0,0)--( 88, 47)--( 43, 45),
as = 3872,       [1936|5817|8017], (  0,-44),            rs = 2905.5
s = 1948,        r = 44.1,       [1948|1948|5844], (0,0)--( 88, 50)--( 42, 46),
as = 3884,       [1939|5844|8047], (  2,-43),            rs = 2916.0
s = 1951,        r = 44.2,       [1951|1951|5853], (0,0)--( 77, 76)--( 51, 25),
as = 3902,       [1951|5853|7804], (-25, 26),            rs = 2926.5
s = 1953,        r = 25.5,       [1953|1953|1953], (0,0)--( 51, 27)--( 27,-24),
as = 1953,       [1953|1953|1953], ( 24, 51),            rs = 1953.0
s = 1953,        r = 44.2,       [1953|1953|5859], (0,0)--( 87, 57)--( 48,  9),
as = 3906,       [1953|5859|7812], ( -9, 39),            rs = 2929.5
Thu Sep 17 21:03:56 EDT 2020            Case 1936, 1953 ended

Thu Sep 17 21:03:56 EDT 2020            Case 1984, 2007 started

7
s = 1984,        r = 44.5,       [1984|1984|5952], (0,0)--( 88, 56)--( 40, 48),
as = 3968,       [1984|5952|7936], (  8,-40),            rs = 2976.0
s = 1987,        r = 44.6,       [1987|1987|5961], (0,0)--( 89, 49)--( 46,  3),
as = 3974,       [1987|5961|7948], ( -3, 43),            rs = 2980.5
s = 1993,        r = 44.6,       [1993|1993|5979], (0,0)--( 83, 70)--( 51, 19),
as = 3986,       [1993|5979|7972], (-19, 32),            rs = 2989.5
s = 1996,        r = 44.7,       [1996|1996|5988], (0,0)--( 86, 64)--( 50, 14),
as = 3992,       [1996|5988|7984], (-14, 36),            rs = 2994.0
s = 1999,        r = 44.7,       [1999|1999|5997], (0,0)--( 89, 52)--( 47,  5),
as = 3983,       [1987|5997|8251], ( 86, 95),            rs = 2991.0
s = 2007,        r = 25.9,       [2007|2007|2007], (0,0)--( 51, 33)--( 33,-18),
as = 2007,       [2007|2007|2007], ( 18, 51),            rs = 2007.0
s = 2007,        r = 44.8,       [2007|2007|6021], (0,0)--( 84, 69)--( 51, 18),
as = 3999,       [1993|6021|8167], (-19, 32),            rs = 3003.0
Thu Sep 17 21:04:00 EDT 2020            Case 1984, 2007 ended

Thu Sep 17 21:04:00 EDT 2020            Case 1987, 2007 started

6
s = 1987,        r = 44.6,       [1987|1987|5961], (0,0)--( 89, 49)--( 46,  3),
as = 3974,       [1987|5961|7948], ( -3, 43),            rs = 2980.5
s = 1993,        r = 44.6,       [1993|1993|5979], (0,0)--( 83, 70)--( 51, 19),
as = 3986,       [1993|5979|7972], (-19, 32),            rs = 2989.5
s = 1996,        r = 44.7,       [1996|1996|5988], (0,0)--( 86, 64)--( 50, 14),
as = 3992,       [1996|5988|7984], (-14, 36),            rs = 2994.0
s = 1999,        r = 44.7,       [1999|1999|5997], (0,0)--( 89, 52)--( 47,  5),
as = 3983,       [1987|5997|8251], ( 86, 95),            rs = 2991.0
s = 2007,        r = 25.9,       [2007|2007|2007], (0,0)--( 51, 33)--( 33,-18),
as = 2007,       [2007|2007|2007], ( 18, 51),            rs = 2007.0
s = 2007,        r = 44.8,       [2007|2007|6021], (0,0)--( 84, 69)--( 51, 18),
as = 3999,       [1993|6021|8167], (-19, 32),            rs = 3003.0
Thu Sep 17 21:04:04 EDT 2020            Case 1987, 2007 ended

Thu Sep 17 21:04:04 EDT 2020            Case 2077, 2100 started

6
s = 2077,        r = 45.6,       [2077|2077|6231], (0,0)--( 91, 50)--( 44, 47),
as = 4154,       [2077|6231|8308], (  3,-44),            rs = 3115.5
s = 2083,        r = 45.6,       [2083|2083|6249], (0,0)--( 88, 65)--( 37, 51),
as = 4166,       [2083|6249|8332], ( 14,-37),            rs = 3124.5
s = 2089,        r = 45.7,       [2089|2089|6267], (0,0)--( 91, 53)--( 43, 48),
as = 4163,       [2077|6267|8617], (  3,-44),            rs = 3126.0
s = 2092,        r = 45.7,       [2092|2092|6276], (0,0)--( 86, 70)--( 52, 18),
as = 4184,       [2092|6276|8368], (-18, 34),            rs = 3138.0
s = 2100,        r = 26.5,       [2100|2100|2100], (0,0)--( 50, 40)--( 40,-10),
as = 2100,       [2100|2100|2100], ( 10, 50),            rs = 2100.0
s = 2100,        r = 45.8,       [2100|2100|6300], (0,0)--( 90, 60)--( 50, 10),
as = 4200,       [2100|6300|8400], (-10, 40),            rs = 3150.0
Thu Sep 17 21:04:08 EDT 2020            Case 2077, 2100 ended

Thu Sep 17 21:04:08 EDT 2020            Case 2083, 2100 started

5
s = 2083,        r = 45.6,       [2083|2083|6249], (0,0)--( 88, 65)--( 37, 51),
as = 4166,       [2083|6249|8332], ( 14,-37),            rs = 3124.5
s = 2089,        r = 45.7,       [2089|2089|6267], (0,0)--( 91, 53)--( 43, 48),
as = 4178,       [2089|6267|8356], (  5,-43),            rs = 3133.5
s = 2092,        r = 45.7,       [2092|2092|6276], (0,0)--( 86, 70)--( 52, 18),
as = 4184,       [2092|6276|8368], (-18, 34),            rs = 3138.0
s = 2100,        r = 26.5,       [2100|2100|2100], (0,0)--( 50, 40)--( 40,-10),
as = 2100,       [2100|2100|2100], ( 10, 50),            rs = 2100.0
s = 2100,        r = 45.8,       [2100|2100|6300], (0,0)--( 90, 60)--( 50, 10),
as = 4200,       [2100|6300|8400], (-10, 40),            rs = 3150.0
Thu Sep 17 21:04:13 EDT 2020            Case 2083, 2100 ended

Thu Sep 17 21:04:13 EDT 2020            Case 2137, 2163 started

6
s = 2137,        r = 46.2,       [2137|2137|6411], (0,0)--( 85, 74)--( 32, 53),
as = 4274,       [2137|6411|8548], ( 21,-32),            rs = 3205.5
s = 2143,        r = 46.3,       [2143|2143|6429], (0,0)--( 92, 55)--( 49,  6),
as = 4286,       [2143|6429|8572], ( -6, 43),            rs = 3214.5
s = 2149,        r = 46.4,       [2149|2149|6447], (0,0)--( 89, 67)--( 52, 15),
as = 4298,       [2149|6447|8596], (-15, 37),            rs = 3223.5
s = 2161,        r = 46.5,       [2161|2161|6483], (0,0)--( 91, 62)--( 40, 51),
as = 4322,       [2161|6483|8644], ( 11,-40),            rs = 3241.5
s = 2163,        r = 26.9,       [2163|2163|2163], (0,0)--( 53, 34)--( 34,-19),
as = 2163,       [2163|2163|2163], ( 19, 53),            rs = 2163.0
s = 2163,        r = 46.5,       [2163|2163|6489], (0,0)--( 93, 48)--( 47,  1),
as = 4326,       [2163|6489|8652], ( -1, 46),            rs = 3244.5
Thu Sep 17 21:04:18 EDT 2020            Case 2137, 2163 ended

Thu Sep 17 21:04:18 EDT 2020            Case 2143, 2163 started

5
s = 2143,        r = 46.3,       [2143|2143|6429], (0,0)--( 92, 55)--( 49,  6),
as = 4286,       [2143|6429|8572], ( -6, 43),            rs = 3214.5
s = 2149,        r = 46.4,       [2149|2149|6447], (0,0)--( 89, 67)--( 52, 15),
as = 4298,       [2149|6447|8596], (-15, 37),            rs = 3223.5
s = 2161,        r = 46.5,       [2161|2161|6483], (0,0)--( 91, 62)--( 40, 51),
as = 4322,       [2161|6483|8644], ( 11,-40),            rs = 3241.5
s = 2163,        r = 26.9,       [2163|2163|2163], (0,0)--( 53, 34)--( 34,-19),
as = 2163,       [2163|2163|2163], ( 19, 53),            rs = 2163.0
s = 2163,        r = 46.5,       [2163|2163|6489], (0,0)--( 93, 48)--( 47,  1),
as = 4323,       [2163|6489|8931], ( 94, 95),            rs = 3243.0
Thu Sep 17 21:04:23 EDT 2020            Case 2143, 2163 ended

Thu Sep 17 21:04:23 EDT 2020            Case 2224, 2253 started

8
s = 2212,        r = 48.2,       [2224|2253|6793], (0,0)--( 93, 64)--( 41, 52),
as = 4552,       [2289|6793|9268], (106, 24),            rs = 3382.0
s = 2224,        r = 47.2,       [2224|2224|6672], (0,0)--( 92, 64)--( 52, 12),
as = 4448,       [2224|6672|8896], (-12, 40),            rs = 3336.0
s = 2236,        r = 48.1,       [2224|2289|6829], (0,0)--( 93, 28)--( 53, 40),
as = 4565,       [2289|6829|9211], (-13,-53),            rs = 3400.5
s = 2236,        r = 47.3,       [2236|2236|6708], (0,0)--( 94, 56)--( 44, 50),
as = 4472,       [2236|6708|8944], (  6,-44),            rs = 3354.0
s = 2239,        r = 47.3,       [2239|2239|6717], (0,0)--( 91, 68)--( 38, 53),
as = 4478,       [2239|6717|8956], ( 15,-38),            rs = 3358.5
s = 2251,        r = 47.4,       [2251|2251|6753], (0,0)--( 89, 73)--( 54, 19),
as = 4502,       [2251|6753|9004], (-19, 35),            rs = 3376.5
s = 2253,        r = 27.4,       [2253|2253|2253], (0,0)--( 52, 41)--( 41,-11),
as = 2212,       [2224|2253|6793], ( 64, 93),            rs = 2232.5
s = 2253,        r = 47.5,       [2253|2253|6759], (0,0)--( 93, 63)--( 52, 11),
as = 4476,       [2224|6759|9139], (-12, 40),            rs = 3364.5
Thu Sep 17 21:04:28 EDT 2020            Case 2224, 2253 ended

Thu Sep 17 21:04:28 EDT 2020            Case 2236, 2253 started

5
s = 2236,        r = 47.3,       [2236|2236|6708], (0,0)--( 94, 56)--( 44, 50),
as = 4472,       [2236|6708|8944], (  6,-44),            rs = 3354.0
s = 2239,        r = 47.3,       [2239|2239|6717], (0,0)--( 91, 68)--( 38, 53),
as = 4478,       [2239|6717|8956], ( 15,-38),            rs = 3358.5
s = 2251,        r = 47.4,       [2251|2251|6753], (0,0)--( 89, 73)--( 54, 19),
as = 4502,       [2251|6753|9004], (-19, 35),            rs = 3376.5
s = 2253,        r = 27.4,       [2253|2253|2253], (0,0)--( 52, 41)--( 41,-11),
as = 2253,       [2253|2253|2253], ( 11, 52),            rs = 2253.0
s = 2253,        r = 47.5,       [2253|2253|6759], (0,0)--( 93, 63)--( 52, 11),
as = 4506,       [2253|6759|9012], (-11, 41),            rs = 3379.5
Thu Sep 17 21:04:33 EDT 2020            Case 2236, 2253 ended

Thu Sep 17 21:04:33 EDT 2020            Case 2389, 2412 started

5
s = 2389,        r = 48.9,       [2389|2389|7167], (0,0)--( 97, 59)--( 45, 52),
as = 4778,       [2389|7167|9556], (  7,-45),            rs = 3583.5
s = 2401,        r = 49.0,       [2401|2401|7203], (0,0)--( 98, 49)--( 49,  0),
as = 4802,       [2404|7203|9901], ( -2, 48),            rs = 3601.5
s = 2404,        r = 49.0,       [2404|2404|7212], (0,0)--( 98, 52)--( 50,  2),
as = 4802,       [2401|7212|9907], ( 98,101),            rs = 3603.0
s = 2412,        r = 28.4,       [2412|2412|2412], (0,0)--( 54, 42)--( 42,-12),
as = 2412,       [2412|2412|2412], ( 12, 54),            rs = 2412.0
s = 2412,        r = 49.1,       [2412|2412|7236], (0,0)--( 96, 66)--( 54, 12),
as = 4824,       [2412|7236|9648], (-12, 42),            rs = 3618.0
Thu Sep 17 21:04:39 EDT 2020            Case 2389, 2412 ended

Thu Sep 17 21:04:39 EDT 2020            Case 2413, 2433 started

7
s = 2396,        r = 50.1,       [2416|2433|7357], (0,0)--( 93, 76)--( 37, 56),
as = 4944,       [2493|7357|10036], (114, 40),           rs = 3670.0
s = 2413,        r = 49.1,       [2413|2413|7239], (0,0)--( 98, 55)--( 51,  4),
as = 4826,       [2413|7239|9652], ( -4, 47),            rs = 3619.5
s = 2416,        r = 49.2,       [2416|2416|7248], (0,0)--( 92, 76)--( 56, 20),
as = 4832,       [2416|7248|9664], (-20, 36),            rs = 3624.0
s = 2425,        r = 49.2,       [2425|2425|7275], (0,0)--( 95, 70)--( 55, 15),
as = 4850,       [2425|7275|9700], (-15, 40),            rs = 3637.5
s = 2428,        r = 49.3,       [2428|2428|7284], (0,0)--( 98, 58)--( 52,  6),
as = 4838,       [2413|7284|9991], ( 94,105),            rs = 3633.0
s = 2433,        r = 28.5,       [2433|2433|2433], (0,0)--( 56, 37)--( 37,-19),
as = 2396,       [2416|2433|7357], ( 76, 93),            rs = 2414.5
s = 2433,        r = 49.3,       [2433|2433|7299], (0,0)--( 93, 75)--( 56, 19),
as = 4848,       [2416|7299|9883], (-20, 36),            rs = 3640.5
Thu Sep 17 21:04:45 EDT 2020            Case 2413, 2433 ended

Thu Sep 17 21:04:45 EDT 2020            Case 2416, 2433 started

6
s = 2396,        r = 50.1,       [2416|2433|7357], (0,0)--( 93, 76)--( 37, 56),
as = 4944,       [2493|7357|10036], (114, 40),           rs = 3670.0
s = 2416,        r = 49.2,       [2416|2416|7248], (0,0)--( 92, 76)--( 56, 20),
as = 4832,       [2416|7248|9664], (-20, 36),            rs = 3624.0
s = 2425,        r = 49.2,       [2425|2425|7275], (0,0)--( 95, 70)--( 55, 15),
as = 4850,       [2425|7275|9700], (-15, 40),            rs = 3637.5
s = 2428,        r = 49.3,       [2428|2428|7284], (0,0)--( 98, 58)--( 52,  6),
as = 4856,       [2428|7284|9712], ( -6, 46),            rs = 3642.0
s = 2433,        r = 28.5,       [2433|2433|2433], (0,0)--( 56, 37)--( 37,-19),
as = 2396,       [2416|2433|7357], ( 76, 93),            rs = 2414.5
s = 2433,        r = 49.3,       [2433|2433|7299], (0,0)--( 93, 75)--( 56, 19),
as = 4848,       [2416|7299|9883], (-20, 36),            rs = 3640.5
Thu Sep 17 21:04:51 EDT 2020            Case 2416, 2433 ended

Thu Sep 17 21:04:51 EDT 2020            Case 2677, 2700 started

8
s = 2664,        r = 52.7,       [2677|2709|8164], (0,0)--(102, 70)--( 45, 57),
as = 5468,       [2748|8164|11116], (116, 26),           rs = 4066.0
s = 2677,        r = 51.7,       [2677|2677|8031], (0,0)--(101, 70)--( 57, 13),
as = 5354,       [2677|8031|10708], (-13, 44),           rs = 4015.5
s = 2683,        r = 51.8,       [2683|2683|8049], (0,0)--( 97, 80)--( 38, 59),
as = 5366,       [2683|8049|10732], ( 21,-38),           rs = 4024.5
s = 2689,        r = 51.9,       [2689|2689|8067], (0,0)--(103, 62)--( 48, 55),
as = 5378,       [2689|8067|10756], (  7,-48),           rs = 4033.5
s = 2690,        r = 52.7,       [2677|2748|8203], (0,0)--(102, 31)--( 58, 44),
as = 5482,       [2748|8203|11053], (-14,-58),           rs = 4086.0
s = 2692,        r = 51.9,       [2692|2692|8076], (0,0)--(100, 74)--( 42, 58),
as = 5384,       [2692|8076|10768], ( 16,-42),           rs = 4038.0
s = 2700,        r = 30.0,       [2700|2700|2700], (0,0)--( 60, 30)--( 30, 60),
as = 2700,       [2700|2700|2700], ( 30,-30),            rs = 2700.0
s = 2700,        r = 52.0,       [2700|2700|8100], (0,0)--( 90, 90)--( 60, 30),
as = 5400,       [2701|8100|10981], (-31, 29),           rs = 4050.0
Thu Sep 17 21:04:58 EDT 2020            Case 2677, 2700 ended

Thu Sep 17 21:04:58 EDT 2020            Case 2821, 2844 started

7
s = 2802,        r = 54.1,       [2821|2844|8587], (0,0)--(102, 79)--( 42, 60),
as = 5762,       [2901|8587|11692], (122, 38),           rs = 4282.0
s = 2821,        r = 53.1,       [2821|2821|8463], (0,0)--(106, 59)--( 51, 55),
as = 5642,       [2821|8463|11284], (  4,-51),           rs = 4231.5
s = 2833,        r = 53.2,       [2833|2833|8499], (0,0)--( 98, 85)--( 61, 24),
as = 5666,       [2833|8499|11332], (-24, 37),           rs = 4249.5
s = 2836,        r = 53.3,       [2836|2836|8508], (0,0)--(106, 62)--( 50, 56),
as = 5654,       [2821|8508|11647], (  4,-51),           rs = 4245.0
s = 2840,        r = 54.1,       [2821|2901|8644], (0,0)--(102, 22)--( 61, 41),
as = 5782,       [2901|8644|11647], (-20,-61),           rs = 4311.0
s = 2844,        r = 30.8,       [2844|2844|2844], (0,0)--( 60, 42)--( 42,-18),
as = 2802,       [2821|2844|8587], ( 79,102),            rs = 2823.0
s = 2844,        r = 53.3,       [2844|2844|8532], (0,0)--(102, 78)--( 60, 18),
as = 5664,       [2821|8532|11533], (-19, 41),           rs = 4254.0
Thu Sep 17 21:05:06 EDT 2020            Case 2821, 2844 ended

Thu Sep 17 21:05:06 EDT 2020            Case 2851, 2883 started

9
s = 2837,        r = 54.4,       [2851|2883|8689], (0,0)--(105, 73)--( 46, 59),
as = 5820,       [2925|8689|11824], (120, 28),           rs = 4328.5
s = 2851,        r = 53.4,       [2851|2851|8553], (0,0)--(104, 73)--( 59, 14),
as = 5702,       [2851|8553|11404], (-14, 45),           rs = 4276.5
s = 2857,        r = 53.5,       [2857|2857|8571], (0,0)--(106, 65)--( 49, 57),
as = 5714,       [2857|8571|11428], (  8,-49),           rs = 4285.5
s = 2863,        r = 53.5,       [2863|2863|8589], (0,0)--(107, 55)--( 54,  1),
as = 5723,       [2863|8589|11773], (108,109),           rs = 4293.0
s = 2865,        r = 54.4,       [2851|2925|8731], (0,0)--(105, 31)--( 60, 45),
as = 5835,       [2925|8731|11761], (-15,-60),           rs = 4350.0
s = 2869,        r = 53.6,       [2869|2869|8607], (0,0)--(107, 58)--( 55,  3),
as = 5729,       [2863|8607|11791], (106,111),           rs = 4299.0
s = 2881,        r = 53.7,       [2881|2881|8643], (0,0)--(107, 61)--( 56,  5),
as = 5762,       [2881|8643|11524], ( -5, 51),           rs = 4321.5
s = 2883,        r = 31.0,       [2883|2883|2883], (0,0)--( 62, 31)--( 31, 62),
as = 2883,       [2883|2883|2883], ( 31,-31),            rs = 2883.0
s = 2883,        r = 53.7,       [2883|2883|8649], (0,0)--(105, 72)--( 59, 13),
as = 5733,       [2851|8649|11677], (-14, 45),           rs = 4308.0
Thu Sep 17 21:05:14 EDT 2020            Case 2851, 2883 ended

Thu Sep 17 21:05:14 EDT 2020            Case 2857, 2883 started

6
s = 2857,        r = 53.5,       [2857|2857|8571], (0,0)--(106, 65)--( 49, 57),
as = 5714,       [2857|8571|11428], (  8,-49),           rs = 4285.5
s = 2863,        r = 53.5,       [2863|2863|8589], (0,0)--(107, 55)--( 54,  1),
as = 5723,       [2863|8589|11773], (108,109),           rs = 4293.0
s = 2869,        r = 53.6,       [2869|2869|8607], (0,0)--(107, 58)--( 55,  3),
as = 5729,       [2863|8607|11791], (106,111),           rs = 4299.0
s = 2881,        r = 53.7,       [2881|2881|8643], (0,0)--(107, 61)--( 56,  5),
as = 5747,       [2869|8643|11833], (104,113),           rs = 4314.0
s = 2883,        r = 31.0,       [2883|2883|2883], (0,0)--( 62, 31)--( 31, 62),
as = 2883,       [2883|2883|2883], ( 31,-31),            rs = 2883.0
s = 2883,        r = 53.7,       [2883|2883|8649], (0,0)--(105, 72)--( 59, 13),
as = 5766,       [2883|8649|11532], (-13, 46),           rs = 4324.5
Thu Sep 17 21:05:23 EDT 2020            Case 2857, 2883 ended

Thu Sep 17 21:05:23 EDT 2020            Case 2863, 2883 started

5
s = 2863,        r = 53.5,       [2863|2863|8589], (0,0)--(107, 55)--( 54,  1),
as = 5723,       [2863|8589|11773], (108,109),           rs = 4293.0
s = 2869,        r = 53.6,       [2869|2869|8607], (0,0)--(107, 58)--( 55,  3),
as = 5729,       [2863|8607|11791], (106,111),           rs = 4299.0
s = 2881,        r = 53.7,       [2881|2881|8643], (0,0)--(107, 61)--( 56,  5),
as = 5747,       [2869|8643|11833], (104,113),           rs = 4314.0
s = 2883,        r = 31.0,       [2883|2883|2883], (0,0)--( 62, 31)--( 31, 62),
as = 2883,       [2883|2883|2883], ( 31,-31),            rs = 2883.0
s = 2883,        r = 53.7,       [2883|2883|8649], (0,0)--(105, 72)--( 59, 13),
as = 5766,       [2883|8649|11532], (-13, 46),           rs = 4324.5
Thu Sep 17 21:05:31 EDT 2020            Case 2863, 2883 ended

Thu Sep 17 21:05:31 EDT 2020            Case 3001, 3024 started

8
s = 2984,        r = 55.8,       [3004|3027|9139], (0,0)--(105, 82)--( 43, 62),
as = 6132,       [3087|9139|12436], (126, 40),           rs = 4558.0
s = 3001,        r = 54.8,       [3001|3001|9003], (0,0)--(106, 77)--( 45, 61),
as = 6002,       [3001|9003|12004], ( 16,-45),           rs = 4501.5
s = 3004,        r = 54.8,       [3004|3004|9012], (0,0)--(104, 82)--( 62, 20),
as = 6008,       [3004|9012|12016], (-20, 42),           rs = 4506.0
s = 3007,        r = 54.8,       [3007|3007|9021], (0,0)--(109, 65)--( 51, 58),
as = 6014,       [3007|9021|12028], (  7,-51),           rs = 4510.5
s = 3019,        r = 54.9,       [3019|3019|9057], (0,0)--(101, 88)--( 63, 25),
as = 6038,       [3019|9057|12076], (-25, 38),           rs = 4528.5
s = 3024,        r = 55.8,       [3004|3087|9199], (0,0)--(105, 22)--( 63, 42),
as = 6153,       [3087|9199|12391], (-21,-63),           rs = 4588.5
s = 3024,        r = 31.7,       [3024|3024|3024], (0,0)--( 60, 48)--( 48,-12),
as = 3024,       [3024|3024|3024], ( 12, 60),            rs = 3024.0
s = 3024,        r = 55.0,       [3024|3024|9072], (0,0)--(108, 72)--( 60, 12),
as = 6048,       [3024|9072|12096], (-12, 48),           rs = 4536.0
Thu Sep 17 21:05:40 EDT 2020            Case 3001, 3024 ended

Thu Sep 17 21:05:40 EDT 2020            Case 3004, 3024 started

7
s = 2984,        r = 55.8,       [3004|3027|9139], (0,0)--(105, 82)--( 43, 62),
as = 6132,       [3087|9139|12436], (126, 40),           rs = 4558.0
s = 3004,        r = 54.8,       [3004|3004|9012], (0,0)--(104, 82)--( 62, 20),
as = 6008,       [3004|9012|12016], (-20, 42),           rs = 4506.0
s = 3007,        r = 54.8,       [3007|3007|9021], (0,0)--(109, 65)--( 51, 58),
as = 6014,       [3007|9021|12028], (  7,-51),           rs = 4510.5
s = 3019,        r = 54.9,       [3019|3019|9057], (0,0)--(101, 88)--( 63, 25),
as = 6038,       [3019|9057|12076], (-25, 38),           rs = 4528.5
s = 3024,        r = 55.8,       [3004|3087|9199], (0,0)--(105, 22)--( 63, 42),
as = 6153,       [3087|9199|12391], (-21,-63),           rs = 4588.5
s = 3024,        r = 31.7,       [3024|3024|3024], (0,0)--( 60, 48)--( 48,-12),
as = 3024,       [3024|3024|3024], ( 12, 60),            rs = 3024.0
s = 3024,        r = 55.0,       [3024|3024|9072], (0,0)--(108, 72)--( 60, 12),
as = 6048,       [3024|9072|12096], (-12, 48),           rs = 4536.0
Thu Sep 17 21:05:49 EDT 2020            Case 3004, 3024 ended

Thu Sep 17 21:05:49 EDT 2020            Case 3037, 3063 started

6
s = 3037,        r = 55.1,       [3037|3037|9111], (0,0)--(110, 61)--( 57,  4),
as = 6074,       [3037|9111|12148], ( -4, 53),           rs = 4555.5
s = 3049,        r = 55.2,       [3049|3049|9147], (0,0)--(103, 86)--( 40, 63),
as = 6098,       [3049|9147|12196], ( 23,-40),           rs = 4573.5
s = 3052,        r = 55.2,       [3052|3052|9156], (0,0)--(110, 64)--( 58,  6),
as = 6086,       [3037|9156|12523], (106,117),           rs = 4569.0
s = 3061,        r = 55.3,       [3061|3061|9183], (0,0)--(109, 71)--( 49, 60),
as = 6122,       [3061|9183|12244], ( 11,-49),           rs = 4591.5
s = 3063,        r = 32.0,       [3063|3063|3063], (0,0)--( 61, 47)--( 47,-14),
as = 3063,       [3063|3063|3063], ( 14, 61),            rs = 3063.0
s = 3063,        r = 55.3,       [3063|3063|9189], (0,0)--(108, 75)--( 61, 14),
as = 6126,       [3063|9189|12252], (-14, 47),           rs = 4594.5
Thu Sep 17 21:05:59 EDT 2020            Case 3037, 3063 ended

Thu Sep 17 21:05:59 EDT 2020            Case 3121, 3141 started

6
s = 3121,        r = 55.9,       [3121|3121|9363], (0,0)--(103, 89)--( 39, 64),
as = 6242,       [3121|9363|12484], ( 25,-39),           rs = 4681.5
s = 3133,        r = 56.0,       [3133|3133|9399], (0,0)--(110, 73)--( 61, 12),
as = 6266,       [3133|9399|12532], (-12, 49),           rs = 4699.5
s = 3136,        r = 56.0,       [3136|3136|9408], (0,0)--(112, 56)--( 56, 56),
as = 6272,       [3139|9408|12883], ( -2,-57),           rs = 4704.0
s = 3139,        r = 56.0,       [3139|3139|9417], (0,0)--(112, 59)--( 55, 57),
as = 6272,       [3136|9417|12889], (  0,-56),           rs = 4705.5
s = 3141,        r = 32.4,       [3141|3141|3141], (0,0)--( 60, 51)--( 51, -9),
as = 3141,       [3141|3141|3141], (  9, 60),            rs = 3141.0
s = 3141,        r = 56.0,       [3141|3141|9423], (0,0)--(111, 69)--( 60,  9),
as = 6282,       [3141|9423|12564], ( -9, 51),           rs = 4711.5
Thu Sep 17 21:06:09 EDT 2020            Case 3121, 3141 ended

Thu Sep 17 21:06:09 EDT 2020            Case 3229, 3249 started

5
s = 3229,        r = 56.8,       [3229|3229|9687], (0,0)--(113, 67)--( 60,  7),
as = 6458,       [3229|9687|12916], ( -7, 53),           rs = 4843.5
s = 3241,        r = 56.9,       [3241|3241|9723], (0,0)--(109, 83)--( 45, 64),
as = 6482,       [3241|9723|12964], ( 19,-45),           rs = 4861.5
s = 3244,        r = 57.0,       [3244|3244|9732], (0,0)--(112, 74)--( 50, 62),
as = 6488,       [3244|9732|12976], ( 12,-50),           rs = 4866.0
s = 3249,        r = 32.9,       [3249|3249|3249], (0,0)--( 63, 48)--( 48,-15),
as = 3249,       [3249|3249|3249], ( 15, 63),            rs = 3249.0
s = 3249,        r = 57.0,       [3249|3249|9747], (0,0)--(114, 57)--( 57, 57),
as = 6498,       [3252|9747|13341], ( -2,-58),           rs = 4873.5
Thu Sep 17 21:06:19 EDT 2020            Case 3229, 3249 ended

Thu Sep 17 21:06:19 EDT 2020            Case 3325, 3348 started

9
s = 3305,        r = 58.6,       [3325|3351|10111], (0,0)--(111, 85)--( 46,
65),             as = 6780,      [3411|10111|13744], (132, 40),          rs =
5042.5
s = 3306,        r = 58.7,       [3331|3348|10117], (0,0)--(108, 91)--( 42,
66),             as = 6794,      [3423|10117|13756], (134, 50),          rs =
5050.0
s = 3325,        r = 57.7,       [3325|3325|9975], (0,0)--(115, 65)--( 55, 60),
as = 6650,       [3325|9975|13300], (  5,-55),           rs = 4987.5
s = 3328,        r = 57.7,       [3328|3328|9984], (0,0)--(112, 80)--( 48, 64),
as = 6656,       [3328|9984|13312], ( 16,-48),           rs = 4992.0
s = 3331,        r = 57.7,       [3331|3331|9993], (0,0)--(107, 91)--( 66, 25),
as = 6662,       [3331|9993|13324], (-25, 41),           rs = 4996.5
s = 3343,        r = 57.8,       [3343|3343|10029], (0,0)--(115, 68)--( 54,
61),             as = 6665,      [3325|10029|13699], (  5,-55),          rs =
5004.0
s = 3345,        r = 58.6,       [3325|3411|10171], (0,0)--(111, 25)--( 66,
45),             as = 6801,      [3411|10171|13693], (-21,-66),          rs =
5073.0
s = 3348,        r = 33.4,       [3348|3348|3348], (0,0)--( 66, 42)--( 42,-24),
as = 3306,       [3331|3348|10117], ( 91,108),           rs = 3327.0
s = 3348,        r = 57.9,       [3348|3348|10044], (0,0)--(108, 90)--( 66,
24),             as = 6678,      [3331|10044|13573], (-25, 41),          rs =
5013.0
Thu Sep 17 21:06:30 EDT 2020            Case 3325, 3348 ended

Thu Sep 17 21:06:30 EDT 2020            Case 3328, 3348 started

6
s = 3306,        r = 58.7,       [3331|3348|10117], (0,0)--(108, 91)--( 42,
66),             as = 6794,      [3423|10117|13756], (134, 50),          rs =
5050.0
s = 3328,        r = 57.7,       [3328|3328|9984], (0,0)--(112, 80)--( 48, 64),
as = 6656,       [3328|9984|13312], ( 16,-48),           rs = 4992.0
s = 3331,        r = 57.7,       [3331|3331|9993], (0,0)--(107, 91)--( 66, 25),
as = 6662,       [3331|9993|13324], (-25, 41),           rs = 4996.5
s = 3343,        r = 57.8,       [3343|3343|10029], (0,0)--(115, 68)--( 54,
61),             as = 6686,      [3343|10029|13372], (  7,-54),          rs =
5014.5
s = 3348,        r = 33.4,       [3348|3348|3348], (0,0)--( 66, 42)--( 42,-24),
as = 3306,       [3331|3348|10117], ( 91,108),           rs = 3327.0
s = 3348,        r = 57.9,       [3348|3348|10044], (0,0)--(108, 90)--( 66,
24),             as = 6678,      [3331|10044|13573], (-25, 41),          rs =
5013.0
Thu Sep 17 21:06:42 EDT 2020            Case 3328, 3348 ended

Thu Sep 17 21:06:42 EDT 2020            Case 3517, 3549 started

8
s = 3517,        r = 59.3,       [3517|3517|10551], (0,0)--(109, 95)--( 41,
68),             as = 7034,      [3517|10551|14068], ( 27,-41),          rs =
5275.5
s = 3523,        r = 59.4,       [3523|3523|10569], (0,0)--(115, 83)--( 49,
66),             as = 7046,      [3523|10569|14092], ( 17,-49),          rs =
5284.5
s = 3529,        r = 59.4,       [3529|3529|10587], (0,0)--(118, 71)--( 55,
63),             as = 7058,      [3529|10587|14116], (  8,-55),          rs =
5293.5
s = 3532,        r = 59.4,       [3532|3532|10596], (0,0)--(110, 94)--( 68,
26),             as = 7064,      [3532|10596|14128], (-26, 42),          rs =
5298.0
s = 3541,        r = 59.5,       [3541|3541|10623], (0,0)--(119, 61)--( 60,
1),              as = 7079,      [3541|10623|14521], (120,121),          rs =
5310.0
s = 3547,        r = 59.6,       [3547|3547|10641], (0,0)--(119, 64)--( 61,
3),              as = 7094,      [3547|10641|14188], ( -3, 58),          rs =
5320.5
s = 3549,        r = 34.4,       [3549|3549|3549], (0,0)--( 68, 43)--( 43,-25),
as = 3549,       [3549|3549|3549], ( 25, 68),            rs = 3549.0
s = 3549,        r = 59.6,       [3549|3549|10647], (0,0)--(117, 78)--( 65,
13),             as = 7098,      [3549|10647|14196], (-13, 52),          rs =
5323.5
Thu Sep 17 21:06:54 EDT 2020            Case 3517, 3549 ended

Thu Sep 17 21:06:54 EDT 2020            Case 3523, 3549 started

9
s = 3502,        r = 60.3,       [3523|3549|10708], (0,0)--(114, 88)--( 47,
67),             as = 7180,      [3612|10708|14548], (136, 42),          rs =
5341.0
s = 3523,        r = 59.4,       [3523|3523|10569], (0,0)--(115, 83)--( 49,
66),             as = 7046,      [3523|10569|14092], ( 17,-49),          rs =
5284.5
s = 3529,        r = 59.4,       [3529|3529|10587], (0,0)--(118, 71)--( 55,
63),             as = 7058,      [3529|10587|14116], (  8,-55),          rs =
5293.5
s = 3532,        r = 59.4,       [3532|3532|10596], (0,0)--(110, 94)--( 68,
26),             as = 7064,      [3532|10596|14128], (-26, 42),          rs =
5298.0
s = 3541,        r = 59.5,       [3541|3541|10623], (0,0)--(119, 61)--( 60,
1),              as = 7079,      [3541|10623|14521], (120,121),          rs =
5310.0
s = 3544,        r = 60.3,       [3523|3612|10771], (0,0)--(114, 25)--( 68,
46),             as = 7202,      [3612|10771|14497], (-22,-68),          rs =
5373.0
s = 3547,        r = 59.6,       [3547|3547|10641], (0,0)--(119, 64)--( 61,
3),              as = 7085,      [3541|10641|14539], (118,123),          rs =
5316.0
s = 3549,        r = 34.4,       [3549|3549|3549], (0,0)--( 68, 43)--( 43,-25),
as = 3549,       [3549|3549|3549], ( 25, 68),            rs = 3549.0
s = 3549,        r = 59.6,       [3549|3549|10647], (0,0)--(117, 78)--( 65,
13),             as = 7098,      [3549|10647|14196], (-13, 52),          rs =
5323.5
Thu Sep 17 21:07:07 EDT 2020            Case 3523, 3549 ended

Thu Sep 17 21:07:07 EDT 2020            Case 3529, 3549 started

7
s = 3506,        r = 60.4,       [3532|3549|10723], (0,0)--(111, 94)--( 43,
68),             as = 7200,      [3627|10723|14572], (138, 52),          rs =
5353.0
s = 3529,        r = 59.4,       [3529|3529|10587], (0,0)--(118, 71)--( 55,
63),             as = 7058,      [3529|10587|14116], (  8,-55),          rs =
5293.5
s = 3532,        r = 59.4,       [3532|3532|10596], (0,0)--(110, 94)--( 68,
26),             as = 7064,      [3532|10596|14128], (-26, 42),          rs =
5298.0
s = 3541,        r = 59.5,       [3541|3541|10623], (0,0)--(119, 61)--( 60,
1),              as = 7079,      [3541|10623|14521], (120,121),          rs =
5310.0
s = 3547,        r = 59.6,       [3547|3547|10641], (0,0)--(119, 64)--( 61,
3),              as = 7085,      [3541|10641|14539], (118,123),          rs =
5316.0
s = 3549,        r = 34.4,       [3549|3549|3549], (0,0)--( 68, 43)--( 43,-25),
as = 3506,       [3532|3549|10723], ( 94,111),           rs = 3527.5
s = 3549,        r = 59.6,       [3549|3549|10647], (0,0)--(117, 78)--( 65,
13),             as = 7098,      [3549|10647|14196], (-13, 52),          rs =
5323.5
Thu Sep 17 21:07:19 EDT 2020            Case 3529, 3549 ended

Thu Sep 17 21:07:19 EDT 2020            Case 3721, 3747 started

7
s = 3721,        r = 61.0,       [3721|3721|11163], (0,0)--(122, 61)--( 61,
0),              as = 7442,      [3724|11163|15253], ( -2, 60),          rs =
5581.5
s = 3724,        r = 61.0,       [3724|3724|11172], (0,0)--(122, 64)--( 62,
2),              as = 7442,      [3721|11172|15259], (122,125),          rs =
5583.0
s = 3727,        r = 61.0,       [3727|3727|11181], (0,0)--(116, 91)--( 69,
22),             as = 7454,      [3727|11181|14908], (-22, 47),          rs =
5590.5
s = 3733,        r = 61.1,       [3733|3733|11199], (0,0)--(122, 67)--( 63,
4),              as = 7454,      [3724|11199|15289], (120,127),          rs =
5593.5
s = 3739,        r = 61.1,       [3739|3739|11217], (0,0)--(113, 97)--( 70,
27),             as = 7478,      [3739|11217|14956], (-27, 43),          rs =
5608.5
s = 3747,        r = 35.3,       [3747|3747|3747], (0,0)--( 67, 53)--( 53,-14),
as = 3747,       [3747|3747|3747], ( 14, 67),            rs = 3747.0
s = 3747,        r = 61.2,       [3747|3747|11241], (0,0)--(120, 81)--( 67,
14),             as = 7494,      [3747|11241|14988], (-14, 53),          rs =
5620.5
Thu Sep 17 21:07:34 EDT 2020            Case 3721, 3747 ended

Thu Sep 17 21:07:34 EDT 2020            Case 3724, 3747 started

7
s = 3705,        r = 62.0,       [3727|3753|11323], (0,0)--(117, 91)--( 48,
69),             as = 7592,      [3819|11323|15376], (140, 44),          rs =
5648.5
s = 3724,        r = 61.0,       [3724|3724|11172], (0,0)--(122, 64)--( 62,
2),              as = 7448,      [3724|11172|14896], ( -2, 60),          rs =
5586.0
s = 3727,        r = 61.0,       [3727|3727|11181], (0,0)--(116, 91)--( 69,
22),             as = 7454,      [3727|11181|14908], (-22, 47),          rs =
5590.5
s = 3733,        r = 61.1,       [3733|3733|11199], (0,0)--(122, 67)--( 63,
4),              as = 7454,      [3724|11199|15289], (120,127),          rs =
5593.5
s = 3739,        r = 61.1,       [3739|3739|11217], (0,0)--(113, 97)--( 70,
27),             as = 7478,      [3739|11217|14956], (-27, 43),          rs =
5608.5
s = 3747,        r = 35.3,       [3747|3747|3747], (0,0)--( 67, 53)--( 53,-14),
as = 3747,       [3747|3747|3747], ( 14, 67),            rs = 3747.0
s = 3747,        r = 61.2,       [3747|3747|11241], (0,0)--(120, 81)--( 67,
14),             as = 7494,      [3747|11241|14988], (-14, 53),          rs =
5620.5
Thu Sep 17 21:07:48 EDT 2020            Case 3724, 3747 ended

Thu Sep 17 21:07:48 EDT 2020            Case 3757, 3783 started

8
s = 3740,        r = 62.3,       [3757|3792|11425], (0,0)--(120, 85)--( 52,
68),             as = 7650,      [3843|11425|15508], (138, 34),          rs =
5695.0
s = 3757,        r = 61.3,       [3757|3757|11271], (0,0)--(119, 85)--( 68,
17),             as = 7514,      [3757|11271|15028], (-17, 51),          rs =
5635.5
s = 3769,        r = 61.4,       [3769|3769|11307], (0,0)--(122, 73)--( 65,
8),              as = 7538,      [3769|11307|15076], ( -8, 57),          rs =
5653.5
s = 3774,        r = 62.3,       [3757|3843|11476], (0,0)--(120, 34)--( 69,
51),             as = 7668,      [3843|11476|15439], (-18,-69),          rs =
5721.0
s = 3775,        r = 61.4,       [3775|3775|11325], (0,0)--(115, 95)--( 45,
70),             as = 7550,      [3775|11325|15100], ( 25,-45),          rs =
5662.5
s = 3781,        r = 61.5,       [3781|3781|11343], (0,0)--(118, 89)--( 49,
69),             as = 7562,      [3781|11343|15124], ( 20,-49),          rs =
5671.5
s = 3783,        r = 35.5,       [3783|3783|3783], (0,0)--( 71, 37)--( 37,-34),
as = 3783,       [3783|3783|3783], ( 34, 71),            rs = 3783.0
s = 3783,        r = 61.5,       [3783|3783|11349], (0,0)--(123, 63)--( 62,
1),              as = 7563,      [3783|11349|15501], (124,125),          rs =
5673.0
Thu Sep 17 21:08:02 EDT 2020            Case 3757, 3783 ended

Thu Sep 17 21:08:02 EDT 2020            Case 3844, 3873 started

8
s = 3844,        r = 62.0,       [3844|3844|11532], (0,0)--(124, 62)--( 62,
62),             as = 7688,      [3847|11532|15751], ( -2,-63),          rs =
5766.0
s = 3847,        r = 62.0,       [3847|3847|11541], (0,0)--(124, 65)--( 61,
63),             as = 7688,      [3844|11541|15757], (  0,-62),          rs =
5767.5
s = 3853,        r = 62.1,       [3853|3853|11559], (0,0)--(115, 98)--( 44,
71),             as = 7706,      [3853|11559|15412], ( 27,-44),          rs =
5779.5
s = 3856,        r = 62.1,       [3856|3856|11568], (0,0)--(124, 68)--( 60,
64),             as = 7700,      [3847|11568|15787], (  2,-61),          rs =
5778.0
s = 3868,        r = 62.2,       [3868|3868|11604], (0,0)--(122, 82)--( 68,
14),             as = 7736,      [3868|11604|15472], (-14, 54),          rs =
5802.0
s = 3871,        r = 62.2,       [3871|3871|11613], (0,0)--(124, 71)--( 59,
65),             as = 7724,      [3856|11613|15841], (  4,-60),          rs =
5797.5
s = 3873,        r = 35.9,       [3873|3873|3873], (0,0)--( 67, 56)--( 56,-11),
as = 3873,       [3873|3873|3873], ( 11, 67),            rs = 3873.0
s = 3873,        r = 62.2,       [3873|3873|11619], (0,0)--(123, 78)--( 67,
11),             as = 7746,      [3873|11619|15492], (-11, 56),          rs =
5809.5
Thu Sep 17 21:08:17 EDT 2020            Case 3844, 3873 ended

Thu Sep 17 21:08:17 EDT 2020            Case 3847, 3873 started

7
s = 3847,        r = 62.0,       [3847|3847|11541], (0,0)--(124, 65)--( 61,
63),             as = 7694,      [3847|11541|15388], (  2,-61),          rs =
5770.5
s = 3853,        r = 62.1,       [3853|3853|11559], (0,0)--(115, 98)--( 44,
71),             as = 7706,      [3853|11559|15412], ( 27,-44),          rs =
5779.5
s = 3856,        r = 62.1,       [3856|3856|11568], (0,0)--(124, 68)--( 60,
64),             as = 7700,      [3847|11568|15787], (  2,-61),          rs =
5778.0
s = 3868,        r = 62.2,       [3868|3868|11604], (0,0)--(122, 82)--( 68,
14),             as = 7736,      [3868|11604|15472], (-14, 54),          rs =
5802.0
s = 3871,        r = 62.2,       [3871|3871|11613], (0,0)--(124, 71)--( 59,
65),             as = 7724,      [3856|11613|15841], (  4,-60),          rs =
5797.5
s = 3873,        r = 35.9,       [3873|3873|3873], (0,0)--( 67, 56)--( 56,-11),
as = 3873,       [3873|3873|3873], ( 11, 67),            rs = 3873.0
s = 3873,        r = 62.2,       [3873|3873|11619], (0,0)--(123, 78)--( 67,
11),             as = 7746,      [3873|11619|15492], (-11, 56),          rs =
5809.5
Thu Sep 17 21:08:31 EDT 2020            Case 3847, 3873 ended

Thu Sep 17 21:08:31 EDT 2020            Case 3925, 3951 started

6
s = 3925,        r = 62.6,       [3925|3925|11775], (0,0)--(125, 70)--( 65,
5),              as = 7850,      [3925|11775|15700], ( -5, 60),          rs =
5887.5
s = 3931,        r = 62.7,       [3931|3931|11793], (0,0)--(121, 89)--( 51,
70),             as = 7862,      [3931|11793|15724], ( 19,-51),          rs =
5896.5
s = 3937,        r = 62.7,       [3937|3937|11811], (0,0)--(119, 94)--( 71,
23),             as = 7874,      [3937|11811|15748], (-23, 48),          rs =
5905.5
s = 3943,        r = 62.8,       [3943|3943|11829], (0,0)--(125, 73)--( 66,
7),              as = 7865,      [3925|11829|16129], (120,133),          rs =
5904.0
s = 3951,        r = 36.3,       [3951|3951|3951], (0,0)--( 69, 54)--( 54,-15),
as = 3951,       [3951|3951|3951], ( 15, 69),            rs = 3951.0
s = 3951,        r = 62.9,       [3951|3951|11853], (0,0)--(123, 84)--( 69,
15),             as = 7902,      [3951|11853|15804], (-15, 54),          rs =
5926.5
Thu Sep 17 21:08:47 EDT 2020            Case 3925, 3951 ended

Thu Sep 17 21:08:47 EDT 2020            Case 4084, 4107 started

10
s = 4060,        r = 64.9,       [4087|4107|12400], (0,0)--(120,100)--( 47,
73),             as = 8320,      [4188|12400|16828], (148, 54),          rs =
6190.0
s = 4062,        r = 64.9,       [4084|4113|12403], (0,0)--(123, 94)--( 51,
72),             as = 8312,      [4179|12403|16828], (146, 44),          rs =
6187.0
s = 4084,        r = 63.9,       [4084|4084|12252], (0,0)--(122, 94)--( 72,
22),             as = 8168,      [4084|12252|16336], (-22, 50),          rs =
6126.0
s = 4087,        r = 63.9,       [4087|4087|12261], (0,0)--(124, 89)--( 53,
71),             as = 8174,      [4087|12261|16348], ( 18,-53),          rs =
6130.5
s = 4093,        r = 64.0,       [4093|4093|12279], (0,0)--(127, 77)--( 59,
68),             as = 8186,      [4093|12279|16372], (  9,-59),          rs =
6139.5
s = 4096,        r = 64.0,       [4096|4096|12288], (0,0)--(128, 64)--( 64,
0),              as = 8192,      [4099|12288|16771], ( -2, 63),          rs =
6144.0
s = 4099,        r = 64.0,       [4099|4099|12297], (0,0)--(128, 67)--( 65,
2),              as = 8192,      [4096|12297|16777], (128,131),          rs =
6145.5
s = 4106,        r = 64.9,       [4084|4179|12469], (0,0)--(123, 28)--( 73,
50),             as = 8335,      [4179|12469|16771], (-23,-73),          rs =
6220.5
s = 4107,        r = 37.0,       [4107|4107|4107], (0,0)--( 74, 37)--( 37, 74),
as = 4107,       [4107|4107|4107], ( 37,-37),            rs = 4107.0
s = 4107,        r = 64.1,       [4107|4107|12321], (0,0)--(120, 99)--( 73,
26),             as = 8193,      [4087|12321|16627], (-27, 46),          rs =
6150.0
Thu Sep 17 21:09:03 EDT 2020            Case 4084, 4107 ended

Thu Sep 17 21:09:03 EDT 2020            Case 4288, 4329 started

11
s = 4272,        r = 66.5,       [4288|4329|13033], (0,0)--(129, 88)--( 57,
72),             as = 8720,      [4377|13033|17668], (146, 32),          rs =
6496.0
s = 4288,        r = 65.5,       [4288|4288|12864], (0,0)--(128, 88)--( 72,
16),             as = 8576,      [4288|12864|17152], (-16, 56),          rs =
6432.0
s = 4291,        r = 65.5,       [4291|4291|12873], (0,0)--(131, 67)--( 66,
1),              as = 8579,      [4291|12873|17557], (132,133),          rs =
6435.0
s = 4297,        r = 65.6,       [4297|4297|12891], (0,0)--(131, 70)--( 67,
3),              as = 8585,      [4291|12891|17575], (130,135),          rs =
6441.0
s = 4300,        r = 65.6,       [4300|4300|12900], (0,0)--(130, 80)--( 60,
70),             as = 8600,      [4300|12900|17200], ( 10,-60),          rs =
6450.0
s = 4303,        r = 65.6,       [4303|4303|12909], (0,0)--(127, 92)--( 54,
73),             as = 8606,      [4303|12909|17212], ( 19,-54),          rs =
6454.5
s = 4304,        r = 66.5,       [4288|4377|13081], (0,0)--(129, 40)--( 73,
56),             as = 8737,      [4377|13081|17587], (-17,-73),          rs =
6520.5
s = 4309,        r = 65.6,       [4309|4309|12927], (0,0)--(131, 73)--( 68,
5),              as = 8603,      [4297|12927|17617], (128,137),          rs =
6456.0
s = 4327,        r = 65.8,       [4327|4327|12981], (0,0)--(131, 76)--( 69,
7),              as = 8654,      [4327|12981|17308], ( -7, 62),          rs =
6490.5
s = 4329,        r = 38.0,       [4329|4329|4329], (0,0)--( 75, 48)--( 48,-27),
as = 4329,       [4329|4329|4329], ( 27, 75),            rs = 4329.0
s = 4329,        r = 65.8,       [4329|4329|12987], (0,0)--(129, 87)--( 72,
15),             as = 8616,      [4288|12987|17491], (-16, 56),          rs =
6472.5
Thu Sep 17 21:09:22 EDT 2020            Case 4288, 4329 ended

Thu Sep 17 21:09:22 EDT 2020            Case 4291, 4329 started

8
s = 4291,        r = 65.5,       [4291|4291|12873], (0,0)--(131, 67)--( 66,
1),              as = 8579,      [4291|12873|17557], (132,133),          rs =
6435.0
s = 4297,        r = 65.6,       [4297|4297|12891], (0,0)--(131, 70)--( 67,
3),              as = 8585,      [4291|12891|17575], (130,135),          rs =
6441.0
s = 4300,        r = 65.6,       [4300|4300|12900], (0,0)--(130, 80)--( 60,
70),             as = 8600,      [4300|12900|17200], ( 10,-60),          rs =
6450.0
s = 4303,        r = 65.6,       [4303|4303|12909], (0,0)--(127, 92)--( 54,
73),             as = 8606,      [4303|12909|17212], ( 19,-54),          rs =
6454.5
s = 4309,        r = 65.6,       [4309|4309|12927], (0,0)--(131, 73)--( 68,
5),              as = 8603,      [4297|12927|17617], (128,137),          rs =
6456.0
s = 4327,        r = 65.8,       [4327|4327|12981], (0,0)--(131, 76)--( 69,
7),              as = 8654,      [4327|12981|17308], ( -7, 62),          rs =
6490.5
s = 4329,        r = 38.0,       [4329|4329|4329], (0,0)--( 75, 48)--( 48,-27),
as = 4329,       [4329|4329|4329], ( 27, 75),            rs = 4329.0
s = 4329,        r = 65.8,       [4329|4329|12987], (0,0)--(129, 87)--( 72,
15),             as = 8658,      [4329|12987|17316], (-15, 57),          rs =
6493.5
Thu Sep 17 21:09:40 EDT 2020            Case 4291, 4329 ended

Thu Sep 17 21:09:40 EDT 2020            Case 4297, 4329 started

7
s = 4297,        r = 65.6,       [4297|4297|12891], (0,0)--(131, 70)--( 67,
3),              as = 8594,      [4297|12891|17188], ( -3, 64),          rs =
6445.5
s = 4300,        r = 65.6,       [4300|4300|12900], (0,0)--(130, 80)--( 60,
70),             as = 8600,      [4300|12900|17200], ( 10,-60),          rs =
6450.0
s = 4303,        r = 65.6,       [4303|4303|12909], (0,0)--(127, 92)--( 54,
73),             as = 8606,      [4303|12909|17212], ( 19,-54),          rs =
6454.5
s = 4309,        r = 65.6,       [4309|4309|12927], (0,0)--(131, 73)--( 68,
5),              as = 8603,      [4297|12927|17617], (128,137),          rs =
6456.0
s = 4327,        r = 65.8,       [4327|4327|12981], (0,0)--(131, 76)--( 69,
7),              as = 8633,      [4309|12981|17683], (126,139),          rs =
6480.0
s = 4329,        r = 38.0,       [4329|4329|4329], (0,0)--( 75, 48)--( 48,-27),
as = 4329,       [4329|4329|4329], ( 27, 75),            rs = 4329.0
s = 4329,        r = 65.8,       [4329|4329|12987], (0,0)--(129, 87)--( 72,
15),             as = 8658,      [4329|12987|17316], (-15, 57),          rs =
6493.5
Thu Sep 17 21:09:59 EDT 2020            Case 4297, 4329 ended

Thu Sep 17 21:09:59 EDT 2020            Case 4300, 4329 started

8
s = 4280,        r = 66.6,       [4303|4332|13063], (0,0)--(126, 97)--( 52,
74),             as = 8754,      [4401|13063|17716], (150, 46),          rs =
6517.0
s = 4300,        r = 65.6,       [4300|4300|12900], (0,0)--(130, 80)--( 60,
70),             as = 8600,      [4300|12900|17200], ( 10,-60),          rs =
6450.0
s = 4303,        r = 65.6,       [4303|4303|12909], (0,0)--(127, 92)--( 54,
73),             as = 8606,      [4303|12909|17212], ( 19,-54),          rs =
6454.5
s = 4309,        r = 65.6,       [4309|4309|12927], (0,0)--(131, 73)--( 68,
5),              as = 8618,      [4309|12927|17236], ( -5, 63),          rs =
6463.5
s = 4326,        r = 66.6,       [4303|4401|13132], (0,0)--(126, 28)--( 75,
51),             as = 8778,      [4401|13132|17659], (-24,-75),          rs =
6552.0
s = 4327,        r = 65.8,       [4327|4327|12981], (0,0)--(131, 76)--( 69,
7),              as = 8633,      [4309|12981|17683], (126,139),          rs =
6480.0
s = 4329,        r = 38.0,       [4329|4329|4329], (0,0)--( 75, 48)--( 48,-27),
as = 4329,       [4329|4329|4329], ( 27, 75),            rs = 4329.0
s = 4329,        r = 65.8,       [4329|4329|12987], (0,0)--(129, 87)--( 72,
15),             as = 8658,      [4329|12987|17316], (-15, 57),          rs =
6493.5
Thu Sep 17 21:10:17 EDT 2020            Case 4300, 4329 ended

Thu Sep 17 21:10:17 EDT 2020            Case 4303, 4329 started

8
s = 4280,        r = 66.6,       [4303|4332|13063], (0,0)--(126, 97)--( 52,
74),             as = 8754,      [4401|13063|17716], (150, 46),          rs =
6517.0
s = 4281,        r = 66.6,       [4309|4329|13069], (0,0)--(123,103)--( 48,
75),             as = 8768,      [4413|13069|17728], (152, 56),          rs =
6524.5
s = 4303,        r = 65.6,       [4303|4303|12909], (0,0)--(127, 92)--( 54,
73),             as = 8606,      [4303|12909|17212], ( 19,-54),          rs =
6454.5
s = 4309,        r = 65.6,       [4309|4309|12927], (0,0)--(131, 73)--( 68,
5),              as = 8618,      [4309|12927|17236], ( -5, 63),          rs =
6463.5
s = 4326,        r = 66.6,       [4303|4401|13132], (0,0)--(126, 28)--( 75,
51),             as = 8778,      [4401|13132|17659], (-24,-75),          rs =
6552.0
s = 4327,        r = 65.8,       [4327|4327|12981], (0,0)--(131, 76)--( 69,
7),              as = 8633,      [4309|12981|17683], (126,139),          rs =
6480.0
s = 4329,        r = 38.0,       [4329|4329|4329], (0,0)--( 75, 48)--( 48,-27),
as = 4281,       [4309|4329|13069], (103,123),           rs = 4305.0
s = 4329,        r = 65.8,       [4329|4329|12987], (0,0)--(129, 87)--( 72,
15),             as = 8658,      [4329|12987|17316], (-15, 57),          rs =
6493.5
Thu Sep 17 21:10:36 EDT 2020            Case 4303, 4329 ended

Thu Sep 17 21:10:36 EDT 2020            Case 4507, 4548 started

11
s = 4490,        r = 68.1,       [4507|4548|13693], (0,0)--(132, 91)--( 58,
74),             as = 9162,      [4599|13693|18556], (150, 34),          rs =
6826.0
s = 4507,        r = 67.1,       [4507|4507|13521], (0,0)--(131, 91)--( 74,
17),             as = 9014,      [4507|13521|18028], (-17, 57),          rs =
6760.5
s = 4513,        r = 67.2,       [4513|4513|13539], (0,0)--(133, 83)--( 61,
72),             as = 9026,      [4513|13539|18052], ( 11,-61),          rs =
6769.5
s = 4516,        r = 67.2,       [4516|4516|13548], (0,0)--(134, 76)--( 70,
6),              as = 9032,      [4516|13548|18064], ( -6, 64),          rs =
6774.0
s = 4519,        r = 67.2,       [4519|4519|13557], (0,0)--(124,107)--( 47,
77),             as = 9038,      [4519|13557|18076], ( 30,-47),          rs =
6778.5
s = 4524,        r = 68.1,       [4507|4599|13744], (0,0)--(132, 40)--( 75,
57),             as = 9180,      [4599|13744|18475], (-18,-75),          rs =
6852.0
s = 4525,        r = 67.3,       [4525|4525|13575], (0,0)--(130, 95)--( 55,
75),             as = 9050,      [4525|13575|18100], ( 20,-55),          rs =
6787.5
s = 4528,        r = 67.3,       [4528|4528|13584], (0,0)--(128,100)--( 76,
24),             as = 9056,      [4528|13584|18112], (-24, 52),          rs =
6792.0
s = 4537,        r = 67.4,       [4537|4537|13611], (0,0)--(134, 79)--( 71,
8),              as = 9050,      [4516|13611|18529], (128,143),          rs =
6793.5
s = 4548,        r = 38.9,       [4548|4548|4548], (0,0)--( 74, 58)--( 58,-16),
as = 4490,       [4507|4548|13693], ( 91,132),           rs = 4519.0
s = 4548,        r = 67.4,       [4548|4548|13644], (0,0)--(132, 90)--( 74,
16),             as = 9054,      [4507|13644|18373], (-17, 57),          rs =
6801.0
Thu Sep 17 21:10:56 EDT 2020            Case 4507, 4548 ended

Thu Sep 17 21:10:56 EDT 2020            Case 4513, 4548 started

8
s = 4513,        r = 67.2,       [4513|4513|13539], (0,0)--(133, 83)--( 61,
72),             as = 9026,      [4513|13539|18052], ( 11,-61),          rs =
6769.5
s = 4516,        r = 67.2,       [4516|4516|13548], (0,0)--(134, 76)--( 70,
6),              as = 9032,      [4516|13548|18064], ( -6, 64),          rs =
6774.0
s = 4519,        r = 67.2,       [4519|4519|13557], (0,0)--(124,107)--( 47,
77),             as = 9038,      [4519|13557|18076], ( 30,-47),          rs =
6778.5
s = 4525,        r = 67.3,       [4525|4525|13575], (0,0)--(130, 95)--( 55,
75),             as = 9050,      [4525|13575|18100], ( 20,-55),          rs =
6787.5
s = 4528,        r = 67.3,       [4528|4528|13584], (0,0)--(128,100)--( 76,
24),             as = 9056,      [4528|13584|18112], (-24, 52),          rs =
6792.0
s = 4537,        r = 67.4,       [4537|4537|13611], (0,0)--(134, 79)--( 71,
8),              as = 9050,      [4516|13611|18529], (128,143),          rs =
6793.5
s = 4548,        r = 38.9,       [4548|4548|4548], (0,0)--( 74, 58)--( 58,-16),
as = 4548,       [4548|4548|4548], ( 16, 74),            rs = 4548.0
s = 4548,        r = 67.4,       [4548|4548|13644], (0,0)--(132, 90)--( 74,
16),             as = 9096,      [4548|13644|18192], (-16, 58),          rs =
6822.0
Thu Sep 17 21:11:17 EDT 2020            Case 4513, 4548 ended

Thu Sep 17 21:11:17 EDT 2020            Case 4516, 4548 started

7
s = 4516,        r = 67.2,       [4516|4516|13548], (0,0)--(134, 76)--( 70,
6),              as = 9032,      [4516|13548|18064], ( -6, 64),          rs =
6774.0
s = 4519,        r = 67.2,       [4519|4519|13557], (0,0)--(124,107)--( 47,
77),             as = 9038,      [4519|13557|18076], ( 30,-47),          rs =
6778.5
s = 4525,        r = 67.3,       [4525|4525|13575], (0,0)--(130, 95)--( 55,
75),             as = 9050,      [4525|13575|18100], ( 20,-55),          rs =
6787.5
s = 4528,        r = 67.3,       [4528|4528|13584], (0,0)--(128,100)--( 76,
24),             as = 9056,      [4528|13584|18112], (-24, 52),          rs =
6792.0
s = 4537,        r = 67.4,       [4537|4537|13611], (0,0)--(134, 79)--( 71,
8),              as = 9050,      [4516|13611|18529], (128,143),          rs =
6793.5
s = 4548,        r = 38.9,       [4548|4548|4548], (0,0)--( 74, 58)--( 58,-16),
as = 4548,       [4548|4548|4548], ( 16, 74),            rs = 4548.0
s = 4548,        r = 67.4,       [4548|4548|13644], (0,0)--(132, 90)--( 74,
16),             as = 9096,      [4548|13644|18192], (-16, 58),          rs =
6822.0
Thu Sep 17 21:11:37 EDT 2020            Case 4516, 4548 ended

Thu Sep 17 21:11:37 EDT 2020            Case 4519, 4548 started

6
s = 4519,        r = 67.2,       [4519|4519|13557], (0,0)--(124,107)--( 47,
77),             as = 9038,      [4519|13557|18076], ( 30,-47),          rs =
6778.5
s = 4525,        r = 67.3,       [4525|4525|13575], (0,0)--(130, 95)--( 55,
75),             as = 9050,      [4525|13575|18100], ( 20,-55),          rs =
6787.5
s = 4528,        r = 67.3,       [4528|4528|13584], (0,0)--(128,100)--( 76,
24),             as = 9056,      [4528|13584|18112], (-24, 52),          rs =
6792.0
s = 4537,        r = 67.4,       [4537|4537|13611], (0,0)--(134, 79)--( 71,
8),              as = 9074,      [4537|13611|18148], ( -8, 63),          rs =
6805.5
s = 4548,        r = 38.9,       [4548|4548|4548], (0,0)--( 74, 58)--( 58,-16),
as = 4548,       [4548|4548|4548], ( 16, 74),            rs = 4548.0
s = 4548,        r = 67.4,       [4548|4548|13644], (0,0)--(132, 90)--( 74,
16),             as = 9096,      [4548|13644|18192], (-16, 58),          rs =
6822.0
Thu Sep 17 21:11:57 EDT 2020            Case 4519, 4548 ended

Thu Sep 17 21:11:57 EDT 2020            Case 4525, 4548 started

6
s = 4504,        r = 68.3,       [4528|4557|13741], (0,0)--(129,100)--( 53,
76),             as = 9208,      [4629|13741|18628], (154, 48),          rs =
6856.0
s = 4525,        r = 67.3,       [4525|4525|13575], (0,0)--(130, 95)--( 55,
75),             as = 9050,      [4525|13575|18100], ( 20,-55),          rs =
6787.5
s = 4528,        r = 67.3,       [4528|4528|13584], (0,0)--(128,100)--( 76,
24),             as = 9056,      [4528|13584|18112], (-24, 52),          rs =
6792.0
s = 4537,        r = 67.4,       [4537|4537|13611], (0,0)--(134, 79)--( 71,
8),              as = 9074,      [4537|13611|18148], ( -8, 63),          rs =
6805.5
s = 4548,        r = 38.9,       [4548|4548|4548], (0,0)--( 74, 58)--( 58,-16),
as = 4548,       [4548|4548|4548], ( 16, 74),            rs = 4548.0
s = 4548,        r = 67.4,       [4548|4548|13644], (0,0)--(132, 90)--( 74,
16),             as = 9096,      [4548|13644|18192], (-16, 58),          rs =
6822.0
Thu Sep 17 21:12:18 EDT 2020            Case 4525, 4548 ended

Thu Sep 17 21:12:18 EDT 2020            Case 4657, 4683 started

6
s = 4657,        r = 68.2,       [4657|4657|13971], (0,0)--(130,101)--( 53,
77),             as = 9314,      [4657|13971|18628], ( 24,-53),          rs =
6985.5
s = 4663,        r = 68.3,       [4663|4663|13989], (0,0)--(127,107)--( 49,
78),             as = 9326,      [4663|13989|18652], ( 29,-49),          rs =
6994.5
s = 4672,        r = 68.4,       [4672|4672|14016], (0,0)--(136, 80)--( 64,
72),             as = 9344,      [4672|14016|18688], (  8,-64),          rs =
7008.0
s = 4681,        r = 68.4,       [4681|4681|14043], (0,0)--(134, 91)--( 75,
16),             as = 9362,      [4681|14043|18724], (-16, 59),          rs =
7021.5
s = 4683,        r = 39.5,       [4683|4683|4683], (0,0)--( 79, 41)--( 41,-38),
as = 4683,       [4683|4683|4683], ( 38, 79),            rs = 4683.0
s = 4683,        r = 68.4,       [4683|4683|14049], (0,0)--(135, 87)--( 74,
13),             as = 9366,      [4683|14049|18732], (-13, 61),          rs =
7024.5
Thu Sep 17 21:12:39 EDT 2020            Case 4657, 4683 ended

Thu Sep 17 21:12:39 EDT 2020            Case 4837, 4863 started

7
s = 4810,        r = 70.5,       [4837|4863|14668], (0,0)--(132,106)--( 53,
79),             as = 9832,      [4944|14668|19876], (160, 54),          rs =
7321.0
s = 4837,        r = 69.5,       [4837|4837|14511], (0,0)--(139, 74)--( 68,
71),             as = 9674,      [4837|14511|19348], (  3,-68),          rs =
7255.5
s = 4849,        r = 69.6,       [4849|4849|14547], (0,0)--(139, 77)--( 67,
72),             as = 9683,      [4837|14547|19801], (  3,-68),          rs =
7266.0
s = 4852,        r = 69.7,       [4852|4852|14556], (0,0)--(134,100)--( 78,
22),             as = 9704,      [4852|14556|19408], (-22, 56),          rs =
7278.0
s = 4861,        r = 69.7,       [4861|4861|14583], (0,0)--(137, 91)--( 76,
15),             as = 9722,      [4861|14583|19444], (-15, 61),          rs =
7291.5
s = 4863,        r = 40.3,       [4863|4863|4863], (0,0)--( 79, 53)--( 53,-26),
as = 4810,       [4837|4863|14668], (106,132),           rs = 4836.5
s = 4863,        r = 69.7,       [4863|4863|14589], (0,0)--(132,105)--( 79,
26),             as = 9699,      [4837|14589|19663], (-27, 52),          rs =
7281.0
Thu Sep 17 21:13:02 EDT 2020            Case 4837, 4863 ended

Thu Sep 17 21:13:02 EDT 2020            Case 5143, 5169 started

9
s = 5125,        r = 72.7,       [5143|5187|15613], (0,0)--(141, 97)--( 62,
79),             as = 10444,     [5241|15613|21136], (160, 36),          rs =
7784.5
s = 5143,        r = 71.7,       [5143|5143|15429], (0,0)--(140, 97)--( 79,
18),             as = 10286,     [5143|15429|20572], (-18, 61),          rs =
7714.5
s = 5149,        r = 71.8,       [5149|5149|15447], (0,0)--(143, 82)--( 75,
7),              as = 10298,     [5149|15447|20596], ( -7, 68),          rs =
7723.5
s = 5161,        r = 72.7,       [5143|5241|15667], (0,0)--(141, 43)--( 80,
61),             as = 10463,     [5241|15667|21049], (-19,-80),          rs =
7812.0
s = 5161,        r = 71.8,       [5161|5161|15483], (0,0)--(139,101)--( 59,
80),             as = 10322,     [5161|15483|20644], ( 21,-59),          rs =
7741.5
s = 5164,        r = 71.9,       [5164|5164|15492], (0,0)--(134,112)--( 82,
30),             as = 10328,     [5164|15492|20656], (-30, 52),          rs =
7746.0
s = 5167,        r = 71.9,       [5167|5167|15501], (0,0)--(125,124)--( 83,
41),             as = 10334,     [5167|15501|20668], (-41, 42),          rs =
7750.5
s = 5169,        r = 41.5,       [5169|5169|5169], (0,0)--( 83, 43)--( 43,-40),
as = 5169,       [5169|5169|5169], ( 40, 83),            rs = 5169.0
s = 5169,        r = 71.9,       [5169|5169|15507], (0,0)--(126,123)--( 83,
40),             as = 10335,     [5167|15507|20923], (-41, 42),          rs =
7752.0
Thu Sep 17 21:13:28 EDT 2020            Case 5143, 5169 ended

Thu Sep 17 21:13:28 EDT 2020            Case 5377, 5403 started

5
s = 5377,        r = 73.3,       [5377|5377|16131], (0,0)--(146, 85)--( 77,
8),              as = 10754,     [5377|16131|21508], ( -8, 69),          rs =
8065.5
s = 5383,        r = 73.4,       [5383|5383|16149], (0,0)--(145, 92)--( 66,
79),             as = 10766,     [5383|16149|21532], ( 13,-66),          rs =
8074.5
s = 5392,        r = 73.4,       [5392|5392|16176], (0,0)--(136,116)--( 52,
84),             as = 10784,     [5392|16176|21568], ( 32,-52),          rs =
8088.0
s = 5403,        r = 42.4,       [5403|5403|5403], (0,0)--( 74, 73)--( 73, -1),
as = 5403,       [5403|5403|5403], (  1, 74),            rs = 5403.0
s = 5403,        r = 73.5,       [5403|5403|16209], (0,0)--(147, 75)--( 74,
1),              as = 10803,     [5403|16209|22053], (148,149),          rs =
8103.0
Thu Sep 17 21:13:57 EDT 2020            Case 5377, 5403 ended

Thu Sep 17 21:13:57 EDT 2020            Case 5701, 5733 started

7
s = 5701,        r = 75.5,       [5701|5701|17103], (0,0)--(151, 77)--( 75,
76),             as = 11399,     [5701|17103|23257], ( -1,-76),          rs =
8550.0
s = 5707,        r = 75.5,       [5707|5707|17121], (0,0)--(151, 80)--( 74,
77),             as = 11405,     [5701|17121|23275], (  1,-75),          rs =
8556.0
s = 5716,        r = 75.6,       [5716|5716|17148], (0,0)--(142,116)--( 56,
86),             as = 11432,     [5716|17148|22864], ( 30,-56),          rs =
8574.0
s = 5719,        r = 75.6,       [5719|5719|17157], (0,0)--(151, 83)--( 73,
78),             as = 11423,     [5707|17157|23317], (  3,-74),          rs =
8571.0
s = 5725,        r = 75.7,       [5725|5725|17175], (0,0)--(145,110)--( 60,
85),             as = 11450,     [5725|17175|22900], ( 25,-60),          rs =
8587.5
s = 5733,        r = 43.7,       [5733|5733|5733], (0,0)--( 87, 51)--( 51,-36),
as = 5733,       [5733|5733|5733], ( 36, 87),            rs = 5733.0
s = 5733,        r = 75.7,       [5733|5733|17199], (0,0)--(150, 93)--( 81,
12),             as = 11466,     [5733|17199|22932], (-12, 69),          rs =
8599.5
Thu Sep 17 21:14:29 EDT 2020            Case 5701, 5733 ended

Thu Sep 17 21:14:29 EDT 2020            Case 5707, 5733 started

7
s = 5682,        r = 76.5,       [5719|5733|17308], (0,0)--(138,124)--( 51,
87),             as = 11612,     [5844|17308|23428], (176, 74),          rs =
8647.0
s = 5707,        r = 75.5,       [5707|5707|17121], (0,0)--(151, 80)--( 74,
77),             as = 11414,     [5707|17121|22828], (  3,-74),          rs =
8560.5
s = 5716,        r = 75.6,       [5716|5716|17148], (0,0)--(142,116)--( 56,
86),             as = 11432,     [5716|17148|22864], ( 30,-56),          rs =
8574.0
s = 5719,        r = 75.6,       [5719|5719|17157], (0,0)--(151, 83)--( 73,
78),             as = 11423,     [5707|17157|23317], (  3,-74),          rs =
8571.0
s = 5725,        r = 75.7,       [5725|5725|17175], (0,0)--(145,110)--( 60,
85),             as = 11450,     [5725|17175|22900], ( 25,-60),          rs =
8587.5
s = 5733,        r = 43.7,       [5733|5733|5733], (0,0)--( 87, 51)--( 51,-36),
as = 5682,       [5719|5733|17308], (124,138),           rs = 5707.5
s = 5733,        r = 75.7,       [5733|5733|17199], (0,0)--(150, 93)--( 81,
12),             as = 11466,     [5733|17199|22932], (-12, 69),          rs =
8599.5
Thu Sep 17 21:15:01 EDT 2020            Case 5707, 5733 ended

Thu Sep 17 21:15:01 EDT 2020            Case 5737, 5772 started

9
s = 5714,        r = 76.7,       [5743|5772|17401], (0,0)--(144,115)--( 58,
86),             as = 11658,     [5859|17401|23548], (174, 58),          rs =
8686.0
s = 5737,        r = 75.7,       [5737|5737|17211], (0,0)--(151, 86)--( 72,
79),             as = 11474,     [5737|17211|22948], (  7,-72),          rs =
8605.5
s = 5743,        r = 75.8,       [5743|5743|17229], (0,0)--(143,115)--( 86,
29),             as = 11486,     [5743|17229|22972], (-29, 57),          rs =
8614.5
s = 5749,        r = 75.8,       [5749|5749|17247], (0,0)--(139,122)--( 52,
87),             as = 11498,     [5749|17247|22996], ( 35,-52),          rs =
8623.5
s = 5761,        r = 75.9,       [5761|5761|17283], (0,0)--(151, 89)--( 71,
80),             as = 11495,     [5737|17283|23473], (  7,-72),          rs =
8628.0
s = 5767,        r = 75.9,       [5767|5767|17301], (0,0)--(149,100)--( 83,
17),             as = 11534,     [5767|17301|23068], (-17, 66),          rs =
8650.5
s = 5772,        r = 76.7,       [5743|5859|17488], (0,0)--(144, 28)--( 87,
57),             as = 11688,     [5859|17488|23491], (-30,-87),          rs =
8730.0
s = 5772,        r = 43.9,       [5772|5772|5772], (0,0)--( 86, 58)--( 58,-28),
as = 5714,       [5743|5772|17401], (115,144),           rs = 5743.0
s = 5772,        r = 76.0,       [5772|5772|17316], (0,0)--(150, 96)--( 82,
14),             as = 11544,     [5772|17316|23088], (-14, 68),          rs =
8658.0
Thu Sep 17 21:15:34 EDT 2020            Case 5737, 5772 ended

Thu Sep 17 21:15:34 EDT 2020            Case 5743, 5772 started

8
s = 5714,        r = 76.7,       [5743|5772|17401], (0,0)--(144,115)--( 58,
86),             as = 11658,     [5859|17401|23548], (174, 58),          rs =
8686.0
s = 5743,        r = 75.8,       [5743|5743|17229], (0,0)--(143,115)--( 86,
29),             as = 11486,     [5743|17229|22972], (-29, 57),          rs =
8614.5
s = 5749,        r = 75.8,       [5749|5749|17247], (0,0)--(139,122)--( 52,
87),             as = 11498,     [5749|17247|22996], ( 35,-52),          rs =
8623.5
s = 5761,        r = 75.9,       [5761|5761|17283], (0,0)--(151, 89)--( 71,
80),             as = 11522,     [5761|17283|23044], (  9,-71),          rs =
8641.5
s = 5767,        r = 75.9,       [5767|5767|17301], (0,0)--(149,100)--( 83,
17),             as = 11534,     [5767|17301|23068], (-17, 66),          rs =
8650.5
s = 5772,        r = 76.7,       [5743|5859|17488], (0,0)--(144, 28)--( 87,
57),             as = 11688,     [5859|17488|23491], (-30,-87),          rs =
8730.0
s = 5772,        r = 43.9,       [5772|5772|5772], (0,0)--( 86, 58)--( 58,-28),
as = 5714,       [5743|5772|17401], (115,144),           rs = 5743.0
s = 5772,        r = 76.0,       [5772|5772|17316], (0,0)--(150, 96)--( 82,
14),             as = 11544,     [5772|17316|23088], (-14, 68),          rs =
8658.0
Thu Sep 17 21:16:07 EDT 2020            Case 5743, 5772 ended

Thu Sep 17 21:16:07 EDT 2020            Case 6448, 6483 started

9
s = 6421,        r = 81.3,       [6451|6483|19537], (0,0)--(153,121)--( 62,
91),             as = 13084,     [6573|19537|26416], (184, 60),          rs =
9752.5
s = 6448,        r = 80.3,       [6448|6448|19344], (0,0)--(160, 92)--( 76,
84),             as = 12896,     [6448|19344|25792], (  8,-76),          rs =
9672.0
s = 6451,        r = 80.3,       [6451|6451|19353], (0,0)--(152,121)--( 91,
30),             as = 12902,     [6451|19353|25804], (-30, 61),          rs =
9676.5
s = 6469,        r = 80.4,       [6469|6469|19407], (0,0)--(149,127)--( 92,
35),             as = 12938,     [6469|19407|25876], (-35, 57),          rs =
9703.5
s = 6475,        r = 80.5,       [6475|6475|19425], (0,0)--(160, 95)--( 75,
85),             as = 12920,     [6448|19425|26353], (  8,-76),          rs =
9697.5
s = 6481,        r = 81.3,       [6451|6573|19627], (0,0)--(153, 31)--( 92,
61),             as = 13115,     [6573|19627|26353], (-31,-92),          rs =
9798.0
s = 6481,        r = 80.5,       [6481|6481|19443], (0,0)--(161, 82)--( 81,
1),              as = 12959,     [6481|19443|26407], (162,163),          rs =
9720.0
s = 6483,        r = 46.5,       [6483|6483|6483], (0,0)--( 91, 62)--( 62,-29),
as = 6421,       [6451|6483|19537], (121,153),           rs = 6452.0
s = 6483,        r = 80.5,       [6483|6483|19449], (0,0)--(153,120)--( 91,
29),             as = 12933,     [6451|19449|26173], (-30, 61),          rs =
9708.0
Thu Sep 17 21:16:48 EDT 2020            Case 6448, 6483 ended

Thu Sep 17 21:16:48 EDT 2020            Case 6451, 6483 started

8
s = 6421,        r = 81.3,       [6451|6483|19537], (0,0)--(153,121)--( 62,
91),             as = 13084,     [6573|19537|26416], (184, 60),          rs =
9752.5
s = 6451,        r = 80.3,       [6451|6451|19353], (0,0)--(152,121)--( 91,
30),             as = 12902,     [6451|19353|25804], (-30, 61),          rs =
9676.5
s = 6469,        r = 80.4,       [6469|6469|19407], (0,0)--(149,127)--( 92,
35),             as = 12938,     [6469|19407|25876], (-35, 57),          rs =
9703.5
s = 6475,        r = 80.5,       [6475|6475|19425], (0,0)--(160, 95)--( 75,
85),             as = 12950,     [6475|19425|25900], ( 10,-75),          rs =
9712.5
s = 6481,        r = 81.3,       [6451|6573|19627], (0,0)--(153, 31)--( 92,
61),             as = 13115,     [6573|19627|26353], (-31,-92),          rs =
9798.0
s = 6481,        r = 80.5,       [6481|6481|19443], (0,0)--(161, 82)--( 81,
1),              as = 12959,     [6481|19443|26407], (162,163),          rs =
9720.0
s = 6483,        r = 46.5,       [6483|6483|6483], (0,0)--( 91, 62)--( 62,-29),
as = 6421,       [6451|6483|19537], (121,153),           rs = 6452.0
s = 6483,        r = 80.5,       [6483|6483|19449], (0,0)--(153,120)--( 91,
29),             as = 12933,     [6451|19449|26173], (-30, 61),          rs =
9708.0
Thu Sep 17 21:17:29 EDT 2020            Case 6451, 6483 ended

Thu Sep 17 21:17:29 EDT 2020            Case 6673, 6708 started

11
s = 6649,        r = 82.7,       [6673|6717|20221], (0,0)--(159,115)--( 68,
91),             as = 13528,     [6789|20221|27328], (184, 48),          rs =
10088.5
s = 6673,        r = 81.7,       [6673|6673|20019], (0,0)--(158,115)--( 91,
24),             as = 13346,     [6673|20019|26692], (-24, 67),          rs =
10009.5
s = 6676,        r = 81.7,       [6676|6676|20028], (0,0)--(148,134)--( 54,
94),             as = 13352,     [6676|20028|26704], ( 40,-54),          rs =
10014.0
s = 6679,        r = 81.7,       [6679|6679|20037], (0,0)--(163, 92)--( 78,
85),             as = 13358,     [6679|20037|26716], (  7,-78),          rs =
10018.5
s = 6691,        r = 81.8,       [6691|6691|20073], (0,0)--(149,133)--( 94,
39),             as = 13382,     [6691|20073|26764], (-39, 55),          rs =
10036.5
s = 6697,        r = 82.7,       [6673|6789|20293], (0,0)--(159, 43)--( 92,
67),             as = 13553,     [6789|20293|27241], (-25,-92),          rs =
10125.0
s = 6697,        r = 81.8,       [6697|6697|20091], (0,0)--(161,106)--( 89,
17),             as = 13394,     [6697|20091|26788], (-17, 72),          rs =
10045.5
s = 6700,        r = 81.9,       [6700|6700|20100], (0,0)--(160,110)--( 70,
90),             as = 13400,     [6700|20100|26800], ( 20,-70),          rs =
10050.0
s = 6703,        r = 81.9,       [6703|6703|20109], (0,0)--(163, 95)--( 77,
86),             as = 13379,     [6679|20109|27277], (  7,-78),          rs =
10041.0
s = 6708,        r = 47.3,       [6708|6708|6708], (0,0)--( 94, 56)--( 56,-38),
as = 6708,       [6708|6708|6708], ( 38, 94),            rs = 6708.0
s = 6708,        r = 81.9,       [6708|6708|20124], (0,0)--(162,102)--( 88,
14),             as = 13416,     [6708|20124|26832], (-14, 74),          rs =
10062.0
Thu Sep 17 21:18:12 EDT 2020            Case 6673, 6708 ended

Thu Sep 17 21:18:12 EDT 2020            Case 6676, 6708 started

8
s = 6676,        r = 81.7,       [6676|6676|20028], (0,0)--(148,134)--( 54,
94),             as = 13352,     [6676|20028|26704], ( 40,-54),          rs =
10014.0
s = 6679,        r = 81.7,       [6679|6679|20037], (0,0)--(163, 92)--( 78,
85),             as = 13358,     [6679|20037|26716], (  7,-78),          rs =
10018.5
s = 6691,        r = 81.8,       [6691|6691|20073], (0,0)--(149,133)--( 94,
39),             as = 13382,     [6691|20073|26764], (-39, 55),          rs =
10036.5
s = 6697,        r = 81.8,       [6697|6697|20091], (0,0)--(161,106)--( 89,
17),             as = 13394,     [6697|20091|26788], (-17, 72),          rs =
10045.5
s = 6700,        r = 81.9,       [6700|6700|20100], (0,0)--(160,110)--( 70,
90),             as = 13400,     [6700|20100|26800], ( 20,-70),          rs =
10050.0
s = 6703,        r = 81.9,       [6703|6703|20109], (0,0)--(163, 95)--( 77,
86),             as = 13379,     [6679|20109|27277], (  7,-78),          rs =
10041.0
s = 6708,        r = 47.3,       [6708|6708|6708], (0,0)--( 94, 56)--( 56,-38),
as = 6708,       [6708|6708|6708], ( 38, 94),            rs = 6708.0
s = 6708,        r = 81.9,       [6708|6708|20124], (0,0)--(162,102)--( 88,
14),             as = 13416,     [6708|20124|26832], (-14, 74),          rs =
10062.0
Thu Sep 17 21:18:57 EDT 2020            Case 6676, 6708 ended

Thu Sep 17 21:18:57 EDT 2020            Case 6679, 6708 started

8
s = 6652,        r = 82.7,       [6691|6708|20239], (0,0)--(150,133)--( 56,
94),             as = 13570,     [6825|20239|27364], (190, 78),          rs =
10111.0
s = 6679,        r = 81.7,       [6679|6679|20037], (0,0)--(163, 92)--( 78,
85),             as = 13358,     [6679|20037|26716], (  7,-78),          rs =
10018.5
s = 6691,        r = 81.8,       [6691|6691|20073], (0,0)--(149,133)--( 94,
39),             as = 13382,     [6691|20073|26764], (-39, 55),          rs =
10036.5
s = 6697,        r = 81.8,       [6697|6697|20091], (0,0)--(161,106)--( 89,
17),             as = 13394,     [6697|20091|26788], (-17, 72),          rs =
10045.5
s = 6700,        r = 81.9,       [6700|6700|20100], (0,0)--(160,110)--( 70,
90),             as = 13400,     [6700|20100|26800], ( 20,-70),          rs =
10050.0
s = 6703,        r = 81.9,       [6703|6703|20109], (0,0)--(163, 95)--( 77,
86),             as = 13379,     [6679|20109|27277], (  7,-78),          rs =
10041.0
s = 6708,        r = 47.3,       [6708|6708|6708], (0,0)--( 94, 56)--( 56,-38),
as = 6652,       [6691|6708|20239], (133,150),           rs = 6680.0
s = 6708,        r = 81.9,       [6708|6708|20124], (0,0)--(162,102)--( 88,
14),             as = 13416,     [6708|20124|26832], (-14, 74),          rs =
10062.0
Thu Sep 17 21:19:41 EDT 2020            Case 6679, 6708 ended

Thu Sep 17 21:19:41 EDT 2020            Case 6724, 6753 started

9
s = 6696,        r = 83.0,       [6727|6759|20368], (0,0)--(156,124)--( 63,
93),             as = 13640,     [6852|20368|27532], (188, 62),          rs =
10168.0
s = 6724,        r = 82.0,       [6724|6724|20172], (0,0)--(164, 82)--( 82,
0),              as = 13448,     [6727|20172|27391], ( -2, 81),          rs =
10086.0
s = 6727,        r = 82.0,       [6727|6727|20181], (0,0)--(164, 85)--( 83,
2),              as = 13448,     [6724|20181|27397], (164,167),          rs =
10087.5
s = 6733,        r = 82.1,       [6733|6733|20199], (0,0)--(163, 98)--( 76,
87),             as = 13466,     [6733|20199|26932], ( 11,-76),          rs =
10099.5
s = 6736,        r = 82.1,       [6736|6736|20208], (0,0)--(164, 88)--( 84,
4),              as = 13460,     [6727|20208|27427], (162,169),          rs =
10098.0
s = 6748,        r = 82.1,       [6748|6748|20244], (0,0)--(158,118)--( 92,
26),             as = 13496,     [6748|20244|26992], (-26, 66),          rs =
10122.0
s = 6751,        r = 82.2,       [6751|6751|20253], (0,0)--(164, 91)--( 85,
6),              as = 13484,     [6736|20253|27481], (160,171),          rs =
10117.5
s = 6753,        r = 47.4,       [6753|6753|6753], (0,0)--( 89, 73)--( 73,-16),
as = 6753,       [6753|6753|6753], ( 16, 89),            rs = 6753.0
s = 6753,        r = 82.2,       [6753|6753|20259], (0,0)--(162,105)--( 89,
16),             as = 13506,     [6753|20259|27012], (-16, 73),          rs =
10129.5
Thu Sep 17 21:20:25 EDT 2020            Case 6724, 6753 ended

Thu Sep 17 21:20:25 EDT 2020            Case 7168, 7203 started

6
s = 7168,        r = 84.7,       [7168|7168|21504], (0,0)--(160,128)--( 64,
96),             as = 14336,     [7168|21504|28672], ( 32,-64),          rs =
10752.0
s = 7177,        r = 84.7,       [7177|7177|21531], (0,0)--(169, 95)--( 81,
88),             as = 14354,     [7177|21531|28708], (  7,-81),          rs =
10765.5
s = 7189,        r = 84.8,       [7189|7189|21567], (0,0)--(167,109)--( 92,
17),             as = 14378,     [7189|21567|28756], (-17, 75),          rs =
10783.5
s = 7201,        r = 84.9,       [7201|7201|21603], (0,0)--(169, 98)--( 80,
89),             as = 14375,     [7177|21603|29287], (  7,-81),          rs =
10788.0
s = 7203,        r = 49.0,       [7203|7203|7203], (0,0)--( 98, 49)--( 49, 98),
as = 7203,       [7203|7203|7203], ( 49,-49),            rs = 7203.0
s = 7203,        r = 84.9,       [7203|7203|21609], (0,0)--(168,105)--( 91,
14),             as = 14406,     [7203|21609|28812], (-14, 77),          rs =
10804.5
Thu Sep 17 21:21:16 EDT 2020            Case 7168, 7203 ended

Thu Sep 17 21:21:16 EDT 2020            Case 7372, 7401 started

9
s = 7358,        r = 86.9,       [7372|7437|22351], (0,0)--(171,106)--( 79,
92),             as = 14928,     [7479|22351|30172], (186, 28),          rs =
11143.0
s = 7372,        r = 85.9,       [7372|7372|22116], (0,0)--(170,106)--( 92,
14),             as = 14744,     [7372|22116|29488], (-14, 78),          rs =
11058.0
s = 7381,        r = 85.9,       [7381|7381|22143], (0,0)--(154,143)--( 55,
99),             as = 14762,     [7381|22143|29524], ( 44,-55),          rs =
11071.5
s = 7386,        r = 86.9,       [7372|7479|22393], (0,0)--(171, 64)--( 93,
78),             as = 14943,     [7479|22393|30043], (-15,-93),          rs =
11164.5
s = 7393,        r = 86.0,       [7393|7393|22179], (0,0)--(155,142)--( 99,
43),             as = 14786,     [7393|22179|29572], (-43, 56),          rs =
11089.5
s = 7396,        r = 86.0,       [7396|7396|22188], (0,0)--(172, 86)--( 86,
86),             as = 14792,     [7399|22188|30103], ( -2,-87),          rs =
11094.0
s = 7399,        r = 86.0,       [7399|7399|22197], (0,0)--(172, 89)--( 85,
87),             as = 14792,     [7396|22197|30109], (  0,-86),          rs =
11095.5
s = 7401,        r = 49.7,       [7401|7401|7401], (0,0)--( 91, 80)--( 80,-11),
as = 7401,       [7401|7401|7401], ( 11, 91),            rs = 7401.0
s = 7401,        r = 86.0,       [7401|7401|22203], (0,0)--(171,102)--( 91,
11),             as = 14802,     [7401|22203|29604], (-11, 80),          rs =
11101.5
Thu Sep 17 21:22:09 EDT 2020            Case 7372, 7401 ended

Thu Sep 17 21:22:09 EDT 2020            Case 8464, 8499 started

8
s = 8464,        r = 92.0,       [8464|8464|25392], (0,0)--(184, 92)--( 92,
92),             as = 16928,     [8467|25392|34411], ( -2,-93),          rs =
12696.0
s = 8467,        r = 92.0,       [8467|8467|25401], (0,0)--(184, 95)--( 91,
93),             as = 16928,     [8464|25401|34417], (  0,-92),          rs =
12697.5
s = 8473,        r = 92.0,       [8473|8473|25419], (0,0)--(182,115)--( 99,
16),             as = 16946,     [8473|25419|33892], (-16, 83),          rs =
12709.5
s = 8476,        r = 92.1,       [8476|8476|25428], (0,0)--(184, 98)--( 90,
94),             as = 16940,     [8467|25428|34447], (  2,-91),          rs =
12708.0
s = 8479,        r = 92.1,       [8479|8479|25437], (0,0)--(179,127)--(102,
25),             as = 16958,     [8479|25437|33916], (-25, 77),          rs =
12718.5
s = 8491,        r = 92.1,       [8491|8491|25473], (0,0)--(184,101)--( 89,
95),             as = 16964,     [8476|25473|34501], (  4,-90),          rs =
12727.5
s = 8499,        r = 53.2,       [8499|8499|8499], (0,0)--( 98, 85)--( 85,-13),
as = 8499,       [8499|8499|8499], ( 13, 98),            rs = 8499.0
s = 8499,        r = 92.2,       [8499|8499|25497], (0,0)--(183,111)--( 98,
13),             as = 16998,     [8499|25497|33996], (-13, 85),          rs =
12748.5
Thu Sep 17 21:23:18 EDT 2020            Case 8464, 8499 ended

Thu Sep 17 21:23:18 EDT 2020            Case 8467, 8499 started

7
s = 8467,        r = 92.0,       [8467|8467|25401], (0,0)--(184, 95)--( 91,
93),             as = 16934,     [8467|25401|33868], (  2,-91),          rs =
12700.5
s = 8473,        r = 92.0,       [8473|8473|25419], (0,0)--(182,115)--( 99,
16),             as = 16946,     [8473|25419|33892], (-16, 83),          rs =
12709.5
s = 8476,        r = 92.1,       [8476|8476|25428], (0,0)--(184, 98)--( 90,
94),             as = 16940,     [8467|25428|34447], (  2,-91),          rs =
12708.0
s = 8479,        r = 92.1,       [8479|8479|25437], (0,0)--(179,127)--(102,
25),             as = 16958,     [8479|25437|33916], (-25, 77),          rs =
12718.5
s = 8491,        r = 92.1,       [8491|8491|25473], (0,0)--(184,101)--( 89,
95),             as = 16964,     [8476|25473|34501], (  4,-90),          rs =
12727.5
s = 8499,        r = 53.2,       [8499|8499|8499], (0,0)--( 98, 85)--( 85,-13),
as = 8499,       [8499|8499|8499], ( 13, 98),            rs = 8499.0
s = 8499,        r = 92.2,       [8499|8499|25497], (0,0)--(183,111)--( 98,
13),             as = 16998,     [8499|25497|33996], (-13, 85),          rs =
12748.5
Thu Sep 17 21:24:28 EDT 2020            Case 8467, 8499 ended

Thu Sep 17 21:24:28 EDT 2020            Case 8611, 8643 started

8
s = 8577,        r = 93.8,       [8611|8649|26047], (0,0)--(177,139)--(
72,105),                 as = 17432,     [8751|26047|35152], (212, 68),
rs = 13004.5
s = 8611,        r = 92.8,       [8611|8611|25833], (0,0)--(184,113)--( 85,
99),             as = 17222,     [8611|25833|34444], ( 14,-85),          rs =
12916.5
s = 8617,        r = 92.8,       [8617|8617|25851], (0,0)--(185,106)--( 97,
9),              as = 17234,     [8617|25851|34468], ( -9, 88),          rs =
12925.5
s = 8623,        r = 92.9,       [8623|8623|25869], (0,0)--(173,145)--(106,
39),             as = 17246,     [8623|25869|34492], (-39, 67),          rs =
12934.5
s = 8629,        r = 92.9,       [8629|8629|25887], (0,0)--(167,154)--(107,
47),             as = 17258,     [8629|25887|34516], (-47, 60),          rs =
12943.5
s = 8641,        r = 93.0,       [8641|8641|25923], (0,0)--(179,133)--(104,
29),             as = 17282,     [8641|25923|34564], (-29, 75),          rs =
12961.5
s = 8643,        r = 53.7,       [8643|8643|8643], (0,0)--(107, 61)--( 61,-46),
as = 8643,       [8643|8643|8643], ( 46,107),            rs = 8643.0
s = 8643,        r = 93.0,       [8643|8643|25929], (0,0)--(183,120)--(101,
19),             as = 17286,     [8643|25929|34572], (-19, 82),          rs =
12964.5
Thu Sep 17 21:25:40 EDT 2020            Case 8611, 8643 ended

Thu Sep 17 21:25:40 EDT 2020            Case 8797, 8829 started

8
s = 8766,        r = 94.8,       [8812|8829|26623], (0,0)--(171,154)--(
63,108),                 as = 17840,     [8967|26623|35932], (218, 92),
rs = 13303.0
s = 8797,        r = 93.8,       [8797|8797|26391], (0,0)--(175,146)--(
68,107),                 as = 17594,     [8797|26391|35188], ( 39,-68),
rs = 13195.5
s = 8803,        r = 93.8,       [8803|8803|26409], (0,0)--(187,107)--( 89,
98),             as = 17606,     [8803|26409|35212], (  9,-89),          rs =
13204.5
s = 8812,        r = 93.9,       [8812|8812|26436], (0,0)--(170,154)--(108,
46),             as = 17624,     [8812|26436|35248], (-46, 62),          rs =
13218.0
s = 8821,        r = 93.9,       [8821|8821|26463], (0,0)--(181,134)--(
76,105),                 as = 17642,     [8821|26463|35284], ( 29,-76),
rs = 13231.5
s = 8827,        r = 94.0,       [8827|8827|26481], (0,0)--(185,121)--(102,
19),             as = 17654,     [8827|26481|35308], (-19, 83),          rs =
13240.5
s = 8829,        r = 54.2,       [8829|8829|8829], (0,0)--(108, 63)--( 63,-45),
as = 8766,       [8812|8829|26623], (154,171),           rs = 8797.5
s = 8829,        r = 94.0,       [8829|8829|26487], (0,0)--(171,153)--(108,
45),             as = 17640,     [8812|26487|35623], (-46, 62),          rs =
13234.5
Thu Sep 17 21:26:55 EDT 2020            Case 8797, 8829 ended

Thu Sep 17 21:26:55 EDT 2020            Case 9025, 9057 started

10
s = 9000,        r = 96.0,       [9025|9081|27316], (0,0)--(186,130)--(
81,105),                 as = 18260,     [9156|27316|36844], (212, 50),
rs = 13630.0
s = 9025,        r = 95.0,       [9025|9025|27075], (0,0)--(190, 95)--( 95,
95),             as = 18050,     [9028|27075|36673], ( -2,-96),          rs =
13537.5
s = 9028,        r = 95.0,       [9028|9028|27084], (0,0)--(190, 98)--( 94,
96),             as = 18050,     [9025|27084|36679], (  0,-95),          rs =
13539.0
s = 9037,        r = 95.1,       [9037|9037|27111], (0,0)--(190,101)--( 93,
97),             as = 18062,     [9028|27111|36709], (  2,-94),          rs =
13549.5
s = 9043,        r = 95.1,       [9043|9043|27129], (0,0)--(175,152)--(
66,109),                 as = 18086,     [9043|27129|36172], ( 43,-66),
rs = 13564.5
s = 9049,        r = 95.1,       [9049|9049|27147], (0,0)--(182,139)--(107,
32),             as = 18098,     [9049|27147|36196], (-32, 75),          rs =
13573.5
s = 9050,        r = 96.0,       [9025|9156|27391], (0,0)--(186, 55)--(106,
80),             as = 18286,     [9156|27391|36733], (-26,-106),
rs = 13668.0
s = 9052,        r = 95.1,       [9052|9052|27156], (0,0)--(190,104)--( 92,
98),             as = 18086,     [9037|27156|36763], (  4,-93),          rs =
13569.0
s = 9057,        r = 54.9,       [9057|9057|9057], (0,0)--(101, 88)--( 88,-13),
as = 9057,       [9057|9057|9057], ( 13,101),            rs = 9057.0
s = 9057,        r = 95.2,       [9057|9057|27171], (0,0)--(189,114)--(101,
13),             as = 18114,     [9057|27171|36228], (-13, 88),          rs =
13585.5
Thu Sep 17 21:28:14 EDT 2020            Case 9025, 9057 ended

Thu Sep 17 21:28:14 EDT 2020            Case 9364, 9399 started

8
s = 9326,        r = 97.7,       [9364|9399|28309], (0,0)--(183,148)--(
73,110),                 as = 18948,     [9513|28309|38188], (222, 76),
rs = 14137.0
s = 9364,        r = 96.8,       [9364|9364|28092], (0,0)--(182,148)--(110,
38),             as = 18728,     [9364|28092|37456], (-38, 72),          rs =
14046.0
s = 9373,        r = 96.8,       [9373|9373|28119], (0,0)--(193,110)--(
92,101),                 as = 18746,     [9373|28119|37492], (  9,-92),
rs = 14059.5
s = 9388,        r = 96.9,       [9388|9388|28164], (0,0)--(190,128)--(
84,106),                 as = 18776,     [9388|28164|37552], ( 22,-84),
rs = 14082.0
s = 9391,        r = 96.9,       [9391|9391|28173], (0,0)--(191,124)--(105,
19),             as = 18782,     [9391|28173|37564], (-19, 86),          rs =
14086.5
s = 9397,        r = 96.9,       [9397|9397|28191], (0,0)--(179,154)--(111,
43),             as = 18794,     [9397|28191|37588], (-43, 68),          rs =
14095.5
s = 9399,        r = 56.0,       [9399|9399|9399], (0,0)--(110, 73)--( 73,-37),
as = 9326,       [9364|9399|28309], (148,183),           rs = 9362.5
s = 9399,        r = 96.9,       [9399|9399|28197], (0,0)--(189,132)--(107,
25),             as = 18798,     [9399|28197|37596], (-25, 82),          rs =
14098.5
Thu Sep 17 21:29:39 EDT 2020            Case 9364, 9399 ended

Thu Sep 17 21:29:39 EDT 2020            Case 10192, 10227 started

9
s = 10176,       r = 102.0,      [10192|10269|30853], (0,0)--(201,124)--(
93,108),                 as = 20600,     [10317|30853|41572], (218, 32),
rs = 15388.0
s = 10192,       r = 101.0,      [10192|10192|30576], (0,0)--(200,124)--(108,
16),             as = 20384,     [10192|30576|40768], (-16, 92),
rs = 15288.0
s = 10201,       r = 101.0,      [10201|10201|30603],
(0,0)--(202,101)--(101,101),             as = 20402,     [10204|30603|41413], (
-2,-102),                rs = 15301.5
s = 10204,       r = 101.0,      [10204|10204|30612],
(0,0)--(202,104)--(100,102),             as = 20402,     [10201|30612|41419], (
0,-101),                 rs = 15303.0
s = 10208,       r = 102.0,      [10192|10317|30901], (0,0)--(201, 76)--(109,
92),             as = 20617,     [10317|30901|41419], (-17,-109),
rs = 15412.5
s = 10213,       r = 101.1,      [10213|10213|30639], (0,0)--(202,107)--(
99,103),                 as = 20414,     [10204|30639|41449], (  2,-100),
rs = 15313.5
s = 10225,       r = 101.1,      [10225|10225|30675], (0,0)--(190,155)--(
75,115),                 as = 20450,     [10225|30675|40900], ( 40,-75),
rs = 15337.5
s = 10227,       r = 58.4,       [10227|10227|10227], (0,0)--(113, 82)--(
82,-31),                 as = 10227,     [10227|10227|10227], ( 31,113),
rs = 10227.0
s = 10227,       r = 101.1,      [10227|10227|30681], (0,0)--(201,120)--(107,
13),             as = 20454,     [10227|30681|40908], (-13, 94),
rs = 15340.5
Thu Sep 17 21:31:20 EDT 2020            Case 10192, 10227 ended

Thu Sep 17 21:31:20 EDT 2020            Case 10333, 10371 started

10
s = 10304,       r = 102.6,      [10333|10389|31252], (0,0)--(198,142)--(
85,113),                 as = 20892,     [10476|31252|42124], (228, 58),
rs = 15598.0
s = 10333,       r = 101.7,      [10333|10333|30999], (0,0)--(197,142)--(113,
29),             as = 20666,     [10333|30999|41332], (-29, 84),
rs = 15499.5
s = 10339,       r = 101.7,      [10339|10339|31017], (0,0)--(203,112)--(105,
7),              as = 20678,     [10339|31017|41356], ( -7, 98),
rs = 15508.5
s = 10348,       r = 101.7,      [10348|10348|31044], (0,0)--(202,122)--(
94,108),                 as = 20696,     [10348|31044|41392], ( 14,-94),
rs = 15522.0
s = 10357,       r = 101.8,      [10357|10357|31071], (0,0)--(185,166)--(117,
49),             as = 20714,     [10357|31071|41428], (-49, 68),
rs = 15535.5
s = 10362,       r = 102.6,      [10333|10476|31339], (0,0)--(198, 55)--(114,
84),             as = 20922,     [10476|31339|42013], (-30,-114),
rs = 15642.0
s = 10363,       r = 101.8,      [10363|10363|31089], (0,0)--(203,115)--(106,
9),              as = 20699,     [10339|31089|42037], (196,213),
rs = 15531.0
s = 10369,       r = 101.8,      [10369|10369|31107], (0,0)--(199,137)--(
87,112),                 as = 20738,     [10369|31107|41476], ( 25,-87),
rs = 15553.5
s = 10371,       r = 58.8,       [10371|10371|10371], (0,0)--(110, 91)--(
91,-19),                 as = 10371,     [10371|10371|10371], ( 19,110),
rs = 10371.0
s = 10371,       r = 101.8,      [10371|10371|31113], (0,0)--(201,129)--(110,
19),             as = 20742,     [10371|31113|41484], (-19, 91),
rs = 15556.5
Thu Sep 17 21:33:05 EDT 2020            Case 10333, 10371 ended

Thu Sep 17 21:33:05 EDT 2020            Case 10843, 10881 started

10
s = 10804,       r = 105.1,      [10843|10884|32767], (0,0)--(198,157)--(
80,118),                 as = 21922,     [11001|32767|44164], (238, 78),
rs = 16363.0
s = 10843,       r = 104.1,      [10843|10843|32529],
(0,0)--(208,113)--(101,107),             as = 21686,     [10843|32529|43372], (
6,-101),                 rs = 16264.5
s = 10849,       r = 104.2,      [10849|10849|32547], (0,0)--(203,142)--(115,
27),             as = 21698,     [10849|32547|43396], (-27, 88),
rs = 16273.5
s = 10852,       r = 104.2,      [10852|10852|32556], (0,0)--(206,130)--(112,
18),             as = 21704,     [10852|32556|43408], (-18, 94),
rs = 16278.0
s = 10861,       r = 104.2,      [10861|10861|32583], (0,0)--(194,163)--(119,
44),             as = 21722,     [10861|32583|43444], (-44, 75),
rs = 16291.5
s = 10864,       r = 104.2,      [10864|10864|32592],
(0,0)--(208,116)--(100,108),             as = 21704,     [10843|32592|44059], (
6,-101),                 rs = 16284.0
s = 10867,       r = 104.2,      [10867|10867|32601], (0,0)--(200,151)--(117,
34),             as = 21734,     [10867|32601|43468], (-34, 83),
rs = 16300.5
s = 10876,       r = 104.3,      [10876|10876|32628], (0,0)--(202,146)--(
86,116),                 as = 21752,     [10876|32628|43504], ( 30,-86),
rs = 16314.0
s = 10881,       r = 60.2,       [10881|10881|10881], (0,0)--(120, 69)--(
69,-51),                 as = 10881,     [10881|10881|10881], ( 51,120),
rs = 10881.0
s = 10881,       r = 104.3,      [10881|10881|32643], (0,0)--(207,126)--(111,
15),             as = 21762,     [10881|32643|43524], (-15, 96),
rs = 16321.5
Thu Sep 17 21:34:58 EDT 2020            Case 10843, 10881 ended

Thu Sep 17 21:34:58 EDT 2020            Case 12931, 12981 started

12
s = 12900,       r = 114.7,      [12931|12996|39079], (0,0)--(222,157)--(
96,126),                 as = 26114,     [13089|39079|52612], (254, 62),
rs = 19507.0
s = 12931,       r = 113.7,      [12931|12931|38793], (0,0)--(221,157)--(126,
31),             as = 25862,     [12931|38793|51724], (-31, 95),
rs = 19396.5
s = 12943,       r = 113.8,      [12943|12943|38829], (0,0)--(227,127)--(118,
9),              as = 25886,     [12943|38829|51772], ( -9,109),
rs = 19414.5
s = 12961,       r = 113.8,      [12961|12961|38883],
(0,0)--(226,137)--(105,121),             as = 25922,     [12961|38883|51844], (
16,-105),                rs = 19441.5
s = 12962,       r = 114.7,      [12931|13089|39172], (0,0)--(222, 64)--(127,
95),             as = 26146,     [13089|39172|52483], (-32,-127),
rs = 19554.0
s = 12964,       r = 113.9,      [12964|12964|38892], (0,0)--(218,166)--(128,
38),             as = 25928,     [12964|38892|51856], (-38, 90),
rs = 19446.0
s = 12967,       r = 113.9,      [12967|12967|38901], (0,0)--(220,161)--(
93,127),                 as = 25934,     [12967|38901|51868], ( 34,-93),
rs = 19450.5
s = 12973,       r = 113.9,      [12973|12973|38919], (0,0)--(227,130)--(119,
11),             as = 25913,     [12943|38919|52543], (218,239),
rs = 19443.0
s = 12976,       r = 113.9,      [12976|12976|38928], (0,0)--(224,148)--(124,
24),             as = 25952,     [12976|38928|51904], (-24,100),
rs = 19464.0
s = 12979,       r = 113.9,      [12979|12979|38937], (0,0)--(223,152)--(
98,125),                 as = 25958,     [12979|38937|51916], ( 27,-98),
rs = 19468.5
s = 12981,       r = 65.8,       [12981|12981|12981], (0,0)--(131, 76)--(
76,-55),                 as = 12981,     [12981|12981|12981], ( 55,131),
rs = 12981.0
s = 12981,       r = 113.9,      [12981|12981|38943], (0,0)--(207,186)--(131,
55),             as = 25941,     [12961|38943|52297], (-56, 75),
rs = 19461.0
Thu Sep 17 21:37:38 EDT 2020            Case 12931, 12981 ended

Thu Sep 17 21:37:38 EDT 2020            Case 12943, 12981 started

11
s = 12900,       r = 114.7,      [12943|12987|39088], (0,0)--(216,172)--(
87,129),                 as = 26144,     [13116|39088|52636], (260, 86),
rs = 19522.0
s = 12905,       r = 114.8,      [12961|12981|39109], (0,0)--(207,187)--(
76,131),                 as = 26184,     [13149|39109|52672], (264,112),
rs = 19544.5
s = 12943,       r = 113.8,      [12943|12943|38829], (0,0)--(227,127)--(118,
9),              as = 25886,     [12943|38829|51772], ( -9,109),
rs = 19414.5
s = 12961,       r = 113.8,      [12961|12961|38883],
(0,0)--(226,137)--(105,121),             as = 25922,     [12961|38883|51844], (
16,-105),                rs = 19441.5
s = 12964,       r = 113.9,      [12964|12964|38892], (0,0)--(218,166)--(128,
38),             as = 25928,     [12964|38892|51856], (-38, 90),
rs = 19446.0
s = 12967,       r = 113.9,      [12967|12967|38901], (0,0)--(220,161)--(
93,127),                 as = 25934,     [12967|38901|51868], ( 34,-93),
rs = 19450.5
s = 12973,       r = 113.9,      [12973|12973|38919], (0,0)--(227,130)--(119,
11),             as = 25913,     [12943|38919|52543], (218,239),
rs = 19443.0
s = 12976,       r = 113.9,      [12976|12976|38928], (0,0)--(224,148)--(124,
24),             as = 25952,     [12976|38928|51904], (-24,100),
rs = 19464.0
s = 12979,       r = 113.9,      [12979|12979|38937], (0,0)--(223,152)--(
98,125),                 as = 25958,     [12979|38937|51916], ( 27,-98),
rs = 19468.5
s = 12981,       r = 65.8,       [12981|12981|12981], (0,0)--(131, 76)--(
76,-55),                 as = 12905,     [12961|12981|39109], (187,207),
rs = 12943.0
s = 12981,       r = 113.9,      [12981|12981|38943], (0,0)--(207,186)--(131,
55),             as = 25941,     [12961|38943|52297], (-56, 75),
rs = 19461.0
Thu Sep 17 21:40:21 EDT 2020            Case 12943, 12981 ended

Thu Sep 17 21:40:21 EDT 2020            Case 15724, 15771 started

14
s = 15686,       r = 126.4,      [15724|15789|47479],
(0,0)--(243,178)--(103,140),             as = 31728,     [15903|47479|63868],
(282, 76),               rs = 23707.0
s = 15696,       r = 126.4,      [15727|15804|47503],
(0,0)--(246,169)--(108,138),             as = 31730,     [15897|47503|63892],
(278, 62),               rs = 23713.0
s = 15724,       r = 125.4,      [15724|15724|47172], (0,0)--(242,178)--(140,
38),             as = 31448,     [15724|47172|62896], (-38,102),
rs = 23586.0
s = 15727,       r = 125.4,      [15727|15727|47181], (0,0)--(245,169)--(138,
31),             as = 31454,     [15727|47181|62908], (-31,107),
rs = 23590.5
s = 15733,       r = 125.4,      [15733|15733|47199],
(0,0)--(250,143)--(119,131),             as = 31466,     [15733|47199|62932], (
12,-119),                rs = 23599.5
s = 15739,       r = 125.5,      [15739|15739|47217], (0,0)--(248,157)--(135,
22),             as = 31478,     [15739|47217|62956], (-22,113),
rs = 23608.5
s = 15748,       r = 125.5,      [15748|15748|47244], (0,0)--(238,188)--(
96,142),                 as = 31496,     [15748|47244|62992], ( 46,-96),
rs = 23622.0
s = 15751,       r = 125.5,      [15751|15751|47253], (0,0)--(251,127)--(126,
1),              as = 31499,     [15751|47253|63757], (252,253),
rs = 23625.0
s = 15757,       r = 125.5,      [15757|15757|47271], (0,0)--(251,130)--(127,
3),              as = 31505,     [15751|47271|63775], (250,255),
rs = 23631.0
s = 15758,       r = 126.4,      [15727|15897|47596], (0,0)--(246,
76)--(139,107),          as = 31762,     [15897|47596|63739], (-32,-139),
rs = 23760.0
s = 15762,       r = 126.4,      [15724|15903|47593], (0,0)--(243,
64)--(141,102),          as = 31767,     [15903|47593|63739], (-39,-141),
rs = 23764.5
s = 15769,       r = 125.6,      [15769|15769|47307], (0,0)--(251,133)--(128,
5),              as = 31523,     [15757|47307|63817], (248,257),
rs = 23646.0
s = 15771,       r = 72.5,       [15771|15771|15771], (0,0)--(145, 74)--(
74,-71),                 as = 15771,     [15771|15771|15771], ( 71,145),
rs = 15771.0
s = 15771,       r = 125.6,      [15771|15771|47313], (0,0)--(249,153)--(134,
19),             as = 31542,     [15771|47313|63084], (-19,115),
rs = 23656.5
Thu Sep 17 21:44:17 EDT 2020            Case 15724, 15771 ended

Thu Sep 17 21:44:17 EDT 2020            Case 15727, 15771 started

11
s = 15696,       r = 126.4,      [15727|15804|47503],
(0,0)--(246,169)--(108,138),             as = 31730,     [15897|47503|63892],
(278, 62),               rs = 23713.0
s = 15727,       r = 125.4,      [15727|15727|47181], (0,0)--(245,169)--(138,
31),             as = 31454,     [15727|47181|62908], (-31,107),
rs = 23590.5
s = 15733,       r = 125.4,      [15733|15733|47199],
(0,0)--(250,143)--(119,131),             as = 31466,     [15733|47199|62932], (
12,-119),                rs = 23599.5
s = 15739,       r = 125.5,      [15739|15739|47217], (0,0)--(248,157)--(135,
22),             as = 31478,     [15739|47217|62956], (-22,113),
rs = 23608.5
s = 15748,       r = 125.5,      [15748|15748|47244], (0,0)--(238,188)--(
96,142),                 as = 31496,     [15748|47244|62992], ( 46,-96),
rs = 23622.0
s = 15751,       r = 125.5,      [15751|15751|47253], (0,0)--(251,127)--(126,
1),              as = 31499,     [15751|47253|63757], (252,253),
rs = 23625.0
s = 15757,       r = 125.5,      [15757|15757|47271], (0,0)--(251,130)--(127,
3),              as = 31505,     [15751|47271|63775], (250,255),
rs = 23631.0
s = 15758,       r = 126.4,      [15727|15897|47596], (0,0)--(246,
76)--(139,107),          as = 31762,     [15897|47596|63739], (-32,-139),
rs = 23760.0
s = 15769,       r = 125.6,      [15769|15769|47307], (0,0)--(251,133)--(128,
5),              as = 31523,     [15757|47307|63817], (248,257),
rs = 23646.0
s = 15771,       r = 72.5,       [15771|15771|15771], (0,0)--(145, 74)--(
74,-71),                 as = 15771,     [15771|15771|15771], ( 71,145),
rs = 15771.0
s = 15771,       r = 125.6,      [15771|15771|47313], (0,0)--(249,153)--(134,
19),             as = 31542,     [15771|47313|63084], (-19,115),
rs = 23656.5
Thu Sep 17 21:48:13 EDT 2020            Case 15727, 15771 ended

Thu Sep 17 21:48:13 EDT 2020            Case 16597, 16641 started

10
s = 16597,       r = 128.8,      [16597|16597|49791],
(0,0)--(250,179)--(107,143),             as = 33194,     [16597|49791|66388], (
36,-107),                rs = 24895.5
s = 16603,       r = 128.9,      [16603|16603|49809], (0,0)--(257,145)--(134,
11),             as = 33206,     [16603|49809|66412], (-11,123),
rs = 24904.5
s = 16612,       r = 128.9,      [16612|16612|49836], (0,0)--(244,194)--(
98,146),                 as = 33224,     [16612|49836|66448], ( 48,-98),
rs = 24918.0
s = 16624,       r = 128.9,      [16624|16624|49872], (0,0)--(236,208)--(148,
60),             as = 33248,     [16624|49872|66496], (-60, 88),
rs = 24936.0
s = 16627,       r = 128.9,      [16627|16627|49881],
(0,0)--(256,155)--(119,137),             as = 33254,     [16627|49881|66508], (
18,-119),                rs = 24940.5
s = 16633,       r = 129.0,      [16633|16633|49899],
(0,0)--(253,170)--(112,141),             as = 33266,     [16633|49899|66532], (
29,-112),                rs = 24949.5
s = 16636,       r = 129.0,      [16636|16636|49908], (0,0)--(254,166)--(140,
26),             as = 33272,     [16636|49908|66544], (-26,114),
rs = 24954.0
s = 16639,       r = 129.0,      [16639|16639|49917], (0,0)--(257,148)--(135,
13),             as = 33239,     [16603|49917|67291], (246,271),
rs = 24939.0
s = 16641,       r = 74.5,       [16641|16641|16641],
(0,0)--(144,105)--(105,-39),             as = 16641,     [16641|16641|16641], (
39,144),                 rs = 16641.0
s = 16641,       r = 129.0,      [16641|16641|49923],
(0,0)--(258,129)--(129,129),             as = 33282,     [16644|49923|67341], (
-2,-130),                rs = 24961.5
Thu Sep 17 21:52:37 EDT 2020            Case 16597, 16641 ended

Thu Sep 17 21:52:37 EDT 2020            Case 17668, 17724 started

12
s = 17636,       r = 133.9,      [17668|17751|53347],
(0,0)--(261,178)--(115,146),             as = 35628,     [17847|53347|71716],
(294, 64),               rs = 26632.0
s = 17668,       r = 132.9,      [17668|17668|53004],
(0,0)--(262,170)--(118,144),             as = 35336,     [17668|53004|70672], (
26,-118),                rs = 26502.0
s = 17683,       r = 133.0,      [17683|17683|53049],
(0,0)--(265,152)--(126,139),             as = 35366,     [17683|53049|70732], (
13,-126),                rs = 26524.5
s = 17689,       r = 133.0,      [17689|17689|53067], (0,0)--(266,133)--(133,
0),              as = 35378,     [17692|53067|71557], ( -2,132),
rs = 26533.5
s = 17692,       r = 133.0,      [17692|17692|53076], (0,0)--(266,136)--(134,
2),              as = 35378,     [17689|53076|71563], (266,269),
rs = 26535.0
s = 17700,       r = 133.9,      [17668|17847|53443], (0,0)--(261,
82)--(147,114),          as = 35661,     [17847|53443|71551], (-33,-147),
rs = 26680.5
s = 17701,       r = 133.0,      [17701|17701|53103], (0,0)--(266,139)--(135,
4),              as = 35390,     [17692|53103|71593], (264,271),
rs = 26545.5
s = 17707,       r = 133.1,      [17707|17707|53121],
(0,0)--(256,191)--(107,149),             as = 35414,     [17707|53121|70828], (
42,-107),                rs = 26560.5
s = 17713,       r = 133.1,      [17713|17713|53139], (0,0)--(242,217)--(153,
64),             as = 35426,     [17713|53139|70852], (-64, 89),
rs = 26569.5
s = 17716,       r = 133.1,      [17716|17716|53148], (0,0)--(266,142)--(136,
6),              as = 35414,     [17701|53148|71647], (262,273),
rs = 26565.0
s = 17724,       r = 76.9,       [17724|17724|17724],
(0,0)--(148,110)--(110,-38),             as = 17724,     [17724|17724|17724], (
38,148),                 rs = 17724.0
s = 17724,       r = 133.1,      [17724|17724|53172], (0,0)--(264,162)--(142,
20),             as = 35448,     [17724|53172|70896], (-20,122),
rs = 26586.0
Thu Sep 17 21:57:36 EDT 2020            Case 17668, 17724 ended

Thu Sep 17 21:57:36 EDT 2020            Case 19357, 19407 started

10
s = 19357,       r = 139.1,      [19357|19357|58071],
(0,0)--(274,179)--(123,151),             as = 38714,     [19357|58071|77428], (
28,-123),                rs = 29035.5
s = 19363,       r = 139.2,      [19363|19363|58089], (0,0)--(272,187)--(153,
34),             as = 38726,     [19363|58089|77452], (-34,119),
rs = 29044.5
s = 19369,       r = 139.2,      [19369|19369|58107], (0,0)--(278,151)--(143,
8),              as = 38738,     [19369|58107|77476], ( -8,135),
rs = 29053.5
s = 19375,       r = 139.2,      [19375|19375|58125], (0,0)--(275,175)--(150,
25),             as = 38750,     [19375|58125|77500], (-25,125),
rs = 29062.5
s = 19381,       r = 139.2,      [19381|19381|58143],
(0,0)--(259,218)--(100,159),             as = 38762,     [19381|58143|77524], (
59,-100),                rs = 29071.5
s = 19387,       r = 139.2,      [19387|19387|58161],
(0,0)--(271,191)--(117,154),             as = 38774,     [19387|58161|77548], (
37,-117),                rs = 29080.5
s = 19396,       r = 139.3,      [19396|19396|58188], (0,0)--(278,154)--(144,
10),             as = 38762,     [19369|58188|78391], (270,289),
rs = 29079.0
s = 19399,       r = 139.3,      [19399|19399|58197],
(0,0)--(277,164)--(130,147),             as = 38798,     [19399|58197|77596], (
17,-130),                rs = 29098.5
s = 19407,       r = 80.4,       [19407|19407|19407],
(0,0)--(149,127)--(127,-22),             as = 19407,     [19407|19407|19407], (
22,149),                 rs = 19407.0
s = 19407,       r = 139.3,      [19407|19407|58221], (0,0)--(276,171)--(149,
22),             as = 38814,     [19407|58221|77628], (-22,127),
rs = 29110.5
Thu Sep 17 22:03:34 EDT 2020            Case 19357, 19407 ended



==> anc/VerifyRepellingForces.java <==
import org.apache.commons.math3.fraction.BigFraction;

public class VeririfyRepellingForces
{
	//the family of repelling forces
	public static BigFraction[] f = new BigFraction[169];
	
	//it is assumed that each site is a pair of lattice coordinates
	//site[0] and site [1]
	public static int distSquared(int[] siteA, int[] siteB) {
		return (siteA[0] - siteB[0]) * (siteA[0] - siteB[0])
			 + (siteA[0] - siteB[0]) * (siteA[1] - siteB[1])
			 + (siteA[1] - siteB[1]) * (siteA[1] - siteB[1]);
	}
	
	//it is assumed a >= b >= 0
	public static boolean verifyTriangleTuples(int a, int b) {
		int[][] cornerSites    = new int[][]{{0,0}, {a,b}, {-b,a+b}};
		int[][] repellingSites = new int[][]{{a-b,a+2*b}, {-a-b,a}, {a+b,-a}};
		
		int sizeSquared = a * a + a * b + b * b;
		
		for (int i = -b+1; i < a; i++)
			for (int j = 1; j < a+b; j++)
				if (   distSquared(new int[] {i,j}, repellingSites[0]) >= sizeSquared
					&& distSquared(new int[] {i,j}, repellingSites[1]) >= sizeSquared
					&& distSquared(new int[] {i,j}, repellingSites[2]) >= sizeSquared
					&&   f[distSquared(new int[] {i,j}, cornerSites[0])]
					.add(f[distSquared(new int[] {i,j}, cornerSites[1])])
					.add(f[distSquared(new int[] {i,j}, cornerSites[2])])
					.compareTo(BigFraction.ONE) != 0) return false;
		
		return true;
	}

	//it is assumed a >= b >= 0
	public static boolean verifyLensTuples(int a, int b)
	{
		int[][] cornerSites     = new int[][]{{0,0}, {a,b}, {-b,a+b}, {a-b,a+2*b}};
		int[][] attractingSites = new int[][]{{0,0}, {a-b,a+2*b}};
		
		int sizeSquared = a * a + a * b + b * b;

		for (int i = -b+1; i < a; i++)
			for (int j = b+1; j < a+b; j++)
				if (   distSquared(new int[] {i,j}, attractingSites[0]) < sizeSquared
					&& distSquared(new int[] {i,j}, attractingSites[1]) < sizeSquared
					&&   f[distSquared(new int[] {i,j}, cornerSites[0])]
					.add(f[distSquared(new int[] {i,j}, cornerSites[1])])
					.add(f[distSquared(new int[] {i,j}, cornerSites[2])])
					.add(f[distSquared(new int[] {i,j}, cornerSites[3])])
					.compareTo(BigFraction.ONE) != 0) return false;

		return true;
	}

	//transform angles in [-pi, pi] into angles in [0, 2 pi]
	public static double trueAngle(double angle)
	{
		if (angle < 0)
			return 2 * Math.PI + angle;
		else
			return angle;
	}
	
	//compare two lattice sites according to the order
	//based on polar coordinates
	//it is assumed that each site is a pair of lattice coordinated site[0], site[1]
	//and the corresponding squared distance from the origin site[3]
	public static boolean isSiteALarger(int[] siteA, int[] siteB)
	{
		if (siteA[2] > siteB[2]) return true;
		if (siteA[2] < siteB[2]) return false;
		if (trueAngle(Math.atan2(siteA[1] * Math.sqrt(3)/2, siteA[0] + siteA[1]/2)) >=
			trueAngle(Math.atan2(siteB[1] * Math.sqrt(3)/2, siteB[0] + siteB[1]/2))) return true;
		return false;
	}
	
	
	//enumerates all admissible ordered tuples of sites
	//inside a disk centered at origin
	//and verify that the force family is proper
	public static boolean  verifyRepellingTuples(int sizeSquared)
	{
		int size = (int)Math.sqrt(sizeSquared * 4 / 3) + 1;
		int maxTupleSize = 5;

		//the tuples are stored as an array with the following indexes
		//[x][][][] - specifies the size of the tuple
		//[][x][][] - specifies the tuple in given array of tuples of given size
		//[][][x][] - specifies the site inside given tuple
		//[][][][x] - specifies coordinates of given site (the last coordinate is squared distance from the origin)
		int[][][][] tuples = new int[maxTupleSize][][][];

		//count all sites inside D-disk
		int count = 0;
		for (int i = -size; i < size; i++)
			for (int j = -size; j < size; j++)
				if (!(i == 0 && j == 0) && distSquared(new int[] {0,0}, new int[] {i,j}) < sizeSquared) count++;
			
		//enumerate all sites inside D-disk
		int[][] sites = new int[count][3];
		count = -1;
		for (int i = -size; i < size; i++)
			for (int j = -size; j < size; j++)
				if (!(i == 0 && j == 0) && distSquared(new int[] {0,0}, new int[] {i,j}) < sizeSquared) {
					count++;
					sites[count] = new int[] {i, j, i*i+i*j+j*j};
				}
	
		
		//sort sites
		for (int i = 0; i < sites.length; i++)
			for (int j = i+1; j < sites.length; j++)
				if (isSiteALarger(sites[i], sites[j])) {
					int[] site = {sites[i][0], sites[i][1], sites[i][2]};
					for (int k = 0; k < 3; k++) {sites[i][k] = sites[j][k]; sites[j][k] = site[k];}
				}
		
		//start iterative (in tuple size) enumeration process
		//by specifying 1-tuples
		tuples[0] = new int[sites.length][1][3];
		for (int i = 0; i < sites.length; i++) tuples[0][i][0] = sites[i];
		
		//enumerate inside the disk all tuples of size t+1
		//assuming that all tuples of size t are already known
		for (int t = 1; t < maxTupleSize; t++ )
		{
			//count all admissible (t+1)-tuples of sites inside D-disk
			count = 0;
			for (int i = 0; i < tuples[t-1].length; i++)
				for (int j = 0; j < sites.length; j++) {
					boolean isAllowed = true;
					for (int s = 0; s < t; s++)
						if (distSquared(tuples[t-1][i][s], sites[j]) < sizeSquared) {isAllowed = false; break;}
					if (isAllowed && isSiteALarger(sites[j], tuples[t-1][i][t-1])) count++;
				}
			
			//Enumerate all admissible (t+1)-tuples of sites inside D-disk
			tuples[t] = new int[count][t+1][3];
			count = -1;
			for (int i = 0; i < tuples[t-1].length; i++) {
				for (int j = 0; j < sites.length; j++) {
					boolean isAllowed = true;
					for (int s = 0; s < t; s++)
						if (distSquared(tuples[t-1][i][s], sites[j]) < sizeSquared) {isAllowed = false; break;}
					if (isAllowed && isSiteALarger(sites[j], tuples[t-1][i][t-1])) {
						count++;
						tuples[t][count] = new int[t+1][];
						for (int s = 0; s < t; s++)
							tuples[t][count][s] = tuples[t-1][i][s];
						tuples[t][count][t] = sites[j];
					}
				}
			}
		}

		//verify the family of repelling forces
		for (int t = 1; t < maxTupleSize; t++ )
			for (int i = 0; i < tuples[t].length; i++) {
				BigFraction force = BigFraction.ZERO;
				for (int j = 0; j < tuples[t][i].length; j++) force = force.add(f[tuples[t][i][j][2]]);
				if (force.compareTo(BigFraction.ONE) > 0) return false;
			}
		
		return true;
	}


	public static void main(String[] args)
	{
		for (int i = 0; i < f.length; i++) f[i] = BigFraction.ZERO;
		
		f[1]   = new BigFraction(131, 135); f[3]   = new BigFraction(127, 135); f[4]   = new BigFraction(251, 270);
		f[7]   = new BigFraction(241, 270); f[9]   = new BigFraction(116, 135); f[12]  = new BigFraction( 37,  45);
		f[13]  = new BigFraction(221, 270); f[16]  = new BigFraction(  7,   9); f[19]  = new BigFraction(133, 180);
		f[21]  = new BigFraction(383, 540); f[25]  = new BigFraction(179, 270); f[27]  = new BigFraction( 19,  30);
		f[28]  = new BigFraction(169, 270); f[31]  = new BigFraction(317, 540); f[36]  = new BigFraction(281, 540);
		f[37]  = new BigFraction( 14,  27); f[39]  = new BigFraction(131, 270); f[43]  = new BigFraction( 41,  90);
		f[48]  = new BigFraction( 37,  90); f[49]  = new BigFraction( 43, 108); f[52]  = new BigFraction(103, 270);
		f[57]  = new BigFraction( 35, 108); f[61]  = new BigFraction( 53, 180); f[63]  = new BigFraction(151, 540);
		f[64]  = new BigFraction(  5,  18); f[67]  = new BigFraction(  7,  27); f[73]  = new BigFraction(119, 540);
		f[75]  = new BigFraction( 11,  54); f[76]  = new BigFraction(109, 540); f[79]  = new BigFraction( 11,  60);
		f[81]  = new BigFraction( 22, 135); f[84]  = new BigFraction( 83, 540); f[91]  = new BigFraction(  2,  15);
		f[93]  = new BigFraction( 31, 270); f[97]  = new BigFraction( 29, 270); f[100] = new BigFraction(  1,   9);
		f[103] = new BigFraction(  4,  45); f[108] = new BigFraction(  2,  27); f[109] = new BigFraction(  2,  27);
		f[111] = new BigFraction(  7, 108); f[112] = new BigFraction(  1,  15); f[117] = new BigFraction(  2,  45);
		f[121] = new BigFraction( 11, 270); f[124] = new BigFraction( 23, 540); f[127] = new BigFraction( 11, 270);
		f[129] = new BigFraction(  4, 135); f[133] = new BigFraction(  4, 135); f[139] = new BigFraction(  2, 135);
		f[144] = new BigFraction(  1,  54); f[147] = new BigFraction(  2, 135); f[148] = new BigFraction(  2, 135);
		f[151] = new BigFraction(  1, 270); f[156] = new BigFraction(  1, 270); f[157] = new BigFraction(  1, 180);

		System.out.println("\r\nSublattice (13,0):");
		System.out.println("The force family is proper for inserted types which are triples - "
				+ verifyTriangleTuples(13,0));
		System.out.println("The force family is proper for inserted types which are quadruples - "
				+ verifyLensTuples(13,0));
		System.out.println("\r\nSublattice (8,7):");
		System.out.println("The force family is proper for inserted types which are triples - "
				+ verifyTriangleTuples(8,7));
		System.out.println("The force family is proper for inserted types which are quadruples - "
				+ verifyLensTuples(8,7));
		System.out.println("\r\nBoth sublattices (13,0) and (8,7).\r\nThe force family is proper for all removed types - "
				+ verifyRepellingTuples(169));
		
		for (int i = 0; i < f.length; i++) f[i] = BigFraction.ZERO;
		
		f[1]  = new BigFraction(1);      f[3]  = new BigFraction(1);      f[4]  = new BigFraction(1);
		f[7]  = new BigFraction(23, 24); f[9]  = new BigFraction(11, 12); f[12] = new BigFraction( 7,  8);
		f[13] = new BigFraction( 7,  8); f[16] = new BigFraction( 5,  6); f[19] = new BigFraction(19, 24);
		f[21] = new BigFraction( 3,  4); f[25] = new BigFraction( 2,  3); f[27] = new BigFraction( 5,  8);
		f[28] = new BigFraction( 5,  8); f[31] = new BigFraction( 7, 12); f[36] = new BigFraction( 1,  2);
		f[37] = new BigFraction( 1,  2); f[39] = new BigFraction(11, 24); f[43] = new BigFraction( 5, 12);
		f[48] = new BigFraction( 3,  8); f[49] = new BigFraction( 1,  3); f[52] = new BigFraction( 7, 24);
		f[57] = new BigFraction( 1,  4); f[61] = new BigFraction( 5, 24); f[63] = new BigFraction( 1,  6);
		f[64] = new BigFraction( 1,  6); f[67] = new BigFraction( 1,  6); f[73] = new BigFraction( 1,  8);
		f[75] = new BigFraction( 1,  8); f[76] = new BigFraction( 1, 12); f[79] = new BigFraction( 1, 12);
		f[81] = new BigFraction( 1, 12); f[84] = new BigFraction( 1, 12); f[91] = new BigFraction( 1, 24);
		f[93] = new BigFraction( 1, 24); f[97] = new BigFraction( 1, 24);

		System.out.println("\r\nSublattice (7,7):");
		System.out.println("The force family is proper for inserted types which are triples - "
				+ verifyTriangleTuples(7,7));
		System.out.println("The force family is proper for inserted types which are quadruples - "
				+ verifyLensTuples(7,7));
		System.out.println("\r\nSublattice (11,2):");
		System.out.println("The force family is proper for inserted types which are triples - "
				+ verifyTriangleTuples(11,2));
		System.out.println("The force family is proper for inserted types which are quadruples - "
				+ verifyLensTuples(11,2));
		System.out.println("\r\nBoth sublattices (7,7) and (11,2).\r\nThe force family is proper for all removed types - "
				+ verifyRepellingTuples(147));
		
		for (int i = 0; i < f.length; i++) f[i] = BigFraction.ZERO;
		
		f[1]  = new BigFraction(44, 56);  f[3]  = new BigFraction(40, 56);  f[4]  = new BigFraction(40, 56);
		f[7]  = new BigFraction(31, 56);  f[9]  = new BigFraction(31, 56);  f[12] = new BigFraction(22, 56);
		f[13] = new BigFraction(22, 56);  f[16] = new BigFraction(17, 56);  f[19] = new BigFraction(17, 56);
		f[21] = new BigFraction(17, 56);  f[25] = new BigFraction( 8, 56);  f[27] = new BigFraction( 8, 56);
		f[28] = new BigFraction( 8, 56);  f[31] = new BigFraction( 8, 56);  f[36] = new BigFraction( 4, 56);
		f[37] = new BigFraction( 4, 56);  f[39] = new BigFraction( 4, 56);  f[43] = new BigFraction( 4, 56);
		f[48] = new BigFraction( 4, 56);

		System.out.println("\r\nSublattice (7,0):");
		System.out.println("The force family is proper for inserted types which are triples - "
				+ verifyTriangleTuples(7,0));
		System.out.println("The force family is proper for inserted types which are quadruples - "
				+ verifyLensTuples(7,0));
		System.out.println("\r\nSublattice (5,3):");
		System.out.println("The force family is proper for inserted types which are triples - "
				+ verifyTriangleTuples(5,3));
		System.out.println("The force family is proper for inserted types which are quadruples - "
				+ verifyLensTuples(5,3));
		System.out.println("\r\nBoth sublattices (7,0) and (5,3).\r\nThe force family is proper for all removed types - "
				+ verifyRepellingTuples(49));
		
	}
}

==> anc/VerifyRepellingForces.txt <==
           
Sublattice (13,0):
The force family is proper for inserted types which are triples - true
The force family is proper for inserted types which are quadruples - true

Sublattice (8,7):
The force family is proper for inserted types which are triples - true
The force family is proper for inserted types which are quadruples - true

Both sublattices (13,0) and (8,7).
The force family is proper for all removed types - true

Sublattice (7,7):
The force family is proper for inserted types which are triples - true
The force family is proper for inserted types which are quadruples - true

Sublattice (11,2):
The force family is proper for inserted types which are triples - true
The force family is proper for inserted types which are quadruples - true

Both sublattices (7,7) and (11,2).
The force family is proper for all removed types - true

Sublattice (7,0):
The force family is proper for inserted types which are triples - true
The force family is proper for inserted types which are quadruples - true

Sublattice (5,3):
The force family is proper for inserted types which are triples - true
The force family is proper for inserted types which are quadruples - true

Both sublattices (7,0) and (5,3).
The force family is proper for all removed types - true
